From JPEG to CUDA Batch: Measuring RGB Input Pipeline Throughput

We measure how many ready batches per second eight image input pipelines deliver to an NVIDIA L4. Each pipeline starts with RGB JPEG files and delivers synchronized CUDA float16 batches of 256 images. The benchmark contains 1314 measurements across 73 recipes. On the 34 recipes shared by all eight paths, DALI delivered a median of 19.7 batches/s and AlbumentationsX (AX) delivered 17.1. DALI was fastest on 34 of those recipes. Median peak process GPU memory was 1,872 MiB for DALI and 404 MiB for AX.

==> anc/recipe-results.csv <==
run_id,implementation,library_version,recipe_key,recipe_id,common_intersection,selected_pairwise_path,throughput_median_images_s,gpu_memory_median_mib,recipe_stages_json,run_id_137,cell_id_137,completed_images_137,duration_seconds_137,throughput_images_s_137,gpu_memory_peak_mib_137,gpu_memory_baseline_mib_137,gpu_memory_poll_ms_137,run_id_138,cell_id_138,completed_images_138,duration_seconds_138,throughput_images_s_138,gpu_memory_peak_mib_138,gpu_memory_baseline_mib_138,gpu_memory_poll_ms_138,run_id_139,cell_id_139,completed_images_139,duration_seconds_139,throughput_images_s_139,gpu_memory_peak_mib_139,gpu_memory_baseline_mib_139,gpu_memory_poll_ms_139
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R01,Resize224+Normalize+ToTensor,True,False,4586.422284589601,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b7e6942aba783eb1f880df217eb343b5ecb8b58e7b718e169ad27fda50193f9a,8192,1.074101703999986,7626.838286814696,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,6f67221e9acb8ce1b5b10274a3d97cb19c08206112a9a583043a495f1d1aef82,8192,2.2463268910000806,3646.8423330643845,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3fa8688ea99e9b0d9d376864b5f5e3d3dee02696348ef9e597d128c072a614c7,8192,1.7861416790000249,4586.422284589601,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R02,RandomCrop224+Normalize+ToTensor,True,False,4475.659126746492,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,cabcaddbc3bd46ebf5213d1d285199d0b01d252302d48d332b571f7d64f6ead1,8192,1.852072499999963,4423.152981322364,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,941621ca36ff5ed73097beb91cd48162a5c9a799e52407d92a301e7cffed9e7c,8192,1.7586917910000466,4658.007754355739,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2e23a82cd668b6e4466eb77435dfc7d4639ba5ff96acc6e9890ebf416107e1db,8192,1.8303449320000027,4475.659126746492,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R03,RandomResizedCrop+Normalize+ToTensor,True,False,4211.511172135619,404.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,acbfc2dab89498e311fa906d0cbaa1997387e15d459ce1a721c25ac38f9dea1a,8192,2.3902089020000403,3427.3154924430373,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,6b1fba20c6dfdaac7154b8e8561f32d0ca5076105d1dcfdb81dd3745734b4361,8192,1.768326333999994,4632.629081233842,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2168b5ae28a9a18069e74aadda2f244d12fd53fdd95d3ab90a7ad3f196e044ab,8192,1.9451450239999986,4211.511172135619,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,False,3775.160008258281,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4e4a3d3287858eb2e1b32afa22454e72806f74985d5eadde4389ef039357f31d,8192,2.0651926520000643,3966.7001488051706,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,398c80c9fb3ba3b9638b36ece6aaa5471eeaeca62647697db0f937875546712e,8192,2.169974248000017,3775.160008258281,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c83ede05f64c40c767e57456324eb12c3c942a3bab103f2f89d3498cf8497712,8192,2.2016146729999946,3720.905433845653,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,False,4364.18465230294,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7d80c91134598986de9161407c34b1069e675b1c0dd11e8d5e1c3d1ddb6cb1b2,8192,1.854567309999993,4417.202846091378,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c2ba8c5b3b1a894d261ba26abc6fa40d2b6801cafba8eb5ee148f7dd1feea7ca,8192,1.8770974770000066,4364.18465230294,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,31493c6d7d761b7f06fdeba5b23496e2db6491a4c7dab8ad4c771eb55581aa78,8192,2.0941296560000637,3911.887679221974,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R06,Pad+RandomCrop224+Normalize+ToTensor,True,False,4007.0253798570634,404.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,84c8646036b07510b9a7504923707ac7b6a3aa9415c29d6b5e340ca0969a9c97,8192,2.5455271210000774,3218.1939577141716,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,53addd1f7ce0b4ec80115adc56068c5df4d42af96ac248b4f77f7e1e26a7ed53,8192,1.8813528059999953,4354.313541763214,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,75df9272947b012ee212f112d56a93005b61c8cd5d839b4cc684011433419d96,8192,2.0444093119999707,4007.0253798570634,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,False,4344.371041980152,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,43aa33dea0a656639d8483c25916ba22d4adefa9048638b85fb622ff6a9d2ac4,8192,1.8079791879999902,4531.025608243917,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a61ce5038e4bd75d30df1c65138fc8fda951c73c4a4af3684047d3bdde3e3eee,8192,1.8856584579999662,4344.371041980152,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8d467a3862c383b2d378a9d40a0c110c0226a1244efd8242da5231fd390d657a,8192,2.0236191359999793,4048.1925942807866,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R08,RandomCrop224+Affine+Normalize+ToTensor,True,False,4053.3136119570654,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5db7322336142527f08f88d2033ea8ec658de7cc44f3f330fcbdf5c6fa5b01cd,8192,2.0167982299999494,4061.8837710900834,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,cf5879cd0359b5f9c2627705065a8feee16d7172050141c6ae675727a05857c2,8192,2.021062465,4053.3136119570654,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a274c9c243004ae21ca68e9e4fe0527a0d3b598c4295381a443629a1c12778b3,8192,2.1717834160000393,3772.01517409499,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R09,RandomCrop224+Perspective+Normalize+ToTensor,False,False,3947.693582408861,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Perspective"",""parameters"":{""scale"":[0.05,0.1],""interpolation"":""bilinear"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,027c03631d911d1847bfc3f63e1224c78a723ffd10418d758172e9eaab6b8010,8192,2.0751357289998396,3947.693582408861,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1410c935ceccef11ae815d01df0ebf3560699a950c145d73a77d84e9436c54c8,8192,2.0659517410001627,3965.2426711739704,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0835a6aad508b736e3b116bc9ef1fc9098d4be3ce321f86f4f6b8e65b934c308,8192,2.145507048999889,3818.2116455029295,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R10,RandomCrop224+Elastic+Normalize+ToTensor,False,False,3010.181110467854,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Elastic"",""parameters"":{""sigma"":5.0,""torchvision_alpha"":32.0,""kornia_alpha"":0.14285714285714285,""displacement_range"":[0.0097,0.0097],""control_grid_shape"":[29,29],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,73a84fb9e6bb4d5033532a607e349b7cf8332a75fcc5611325f26e7994e3b734,8192,2.721430936999923,3010.181110467854,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,cf3ecc2fcb76465d1828fd0a198daa962f50c8431afe4704cfd50f9b91880728,8192,3.537542033000136,2315.732201506165,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,f73b02eecd9abe4a758dd0f48a1d0d43211f50324f6a8baf72d2769665f2d822,8192,2.6729856009999367,3064.737796168994,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,False,3564.0663464401787,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,74ed0dd1b684719999e6ebf1854ff17224c2da08ec31055e52f0d56127a20a8b,8192,2.1883199669998703,3743.5110603277176,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b7203d35d9eae9cbc97f8f5c430034f9dfd1976f85ec1c0b71bcb6c0a2fbf205,8192,2.903907419999996,2821.026573911923,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,87f1c5559e2c5d8b7fd4f640d2c195fda44b7a979275de6a55d60f33c7ffa280,8192,2.298498177000056,3564.0663464401787,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,False,4357.9931478582685,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,348da94024af80a645da05cd4db7e600dd1bde8d3626dae2f10a02e0752238fc,8192,1.6540256250000311,4952.764864208102,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,f44f5217162bd06e000738052e019cd51b96f158f17138956b8dcdfb2261fb2f,8192,2.0549755940000978,3986.4220402023957,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,67f35f017c52fa51cf7c49712ff00953e2e1f785b597eb5fd08fceebcffe8065,8192,1.8797643139998854,4357.9931478582685,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,False,4685.604634459985,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,da4cbd379841152d7afced15fc444b0ecfece143bc0a14332a3cc2f8403a0b60,8192,1.76118201700001,4651.421557184769,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,427c91f62be49e66f0ee12a60db3ab067e0b14f631bd927d5e302d7db4a4965c,8192,1.701474122000036,4814.6486003387045,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,f805cb23c1aae5f016125ef520e40498fd5317757f0f334328bb5877dc46036f,8192,1.7483335960000659,4685.604634459985,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,False,4651.146285846463,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2700947a1fb0d39b88036db4448b85d88e0b4e6d88cbc6e3de222945af8135e4,8192,1.7341998050001166,4723.792481339513,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,d231315923fa0bf9ca6955ab4bf9b2b8b495589d12596c612c14911ca6d1fb74,8192,1.761286250000012,4651.146285846463,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7cbbf20299e787e1da1418a3d72af094e6f30dc5a3ae68ac81a370affbb11c62,8192,1.82232136000016,4495.365186302421,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,False,4433.79807067488,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1c2b8f280d5a96ed012688aeab51672bca3bd1de451b0b7b9795be2d6196deb4,8192,1.847625866000044,4433.79807067488,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,6c6ce1da9e4f1c56abc2bc679c253b0fdb06ce65fe484e4f3ed27ecdf70ee3bc,8192,1.841619226000148,4448.259381931181,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ab99d6b9de159f73274c9a02f8d45b88f9950bdab793effe416ce7c39a4a4fa0,8192,1.947114688000056,4207.250887935248,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,False,3343.6438023962924,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,79539e5658876d4813108c32ea2165d9617bbca283cc9974154e8f76d1f2af3c,8192,2.450021738000032,3343.6438023962924,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b4c4e02093f2c140af5ca513fc95f56764478a1772ef561d556c71be06305155,8192,2.428555210000013,3373.1989976048167,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7fc12be90dd9af82b188c1461c194d914eea529e9558ec1b47306fb14771c391,8192,2.4649098929999127,3323.4480592026616,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R17,RandomCrop224+Invert+Normalize+ToTensor,True,False,4956.456288159353,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,59a5070505018a45bcfd8acf2b816dd0e866cb6742567cf02b17fae307d1a3a1,8192,1.6527937549999479,4956.456288159353,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ad22a7e678214221e7653f3b13b6c646bb35cf1fa82f743259f40b4ae8ee8ea3,8192,1.640176755000084,4994.583647784705,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4738a28a221458315525b0e90388eba8133ca4456dcdacf8188b3077d22dbaad,8192,1.6730106679999608,4896.56172353839,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,False,4954.593101706689,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,aac07a09a2f4ea907f50b9fa9bc209f251a9e0cfae029b0e854e9ff0a594e4c6,8192,1.6534152920000906,4954.593101706689,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,095f63f6d0fe7825c9922988b045483f1d366b92eaa6824a91073ad1b933867f,8192,1.626338068999985,5037.083098618702,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e2aa2c95465c6de50e4d1abac880e4388311e2946ec7bedc6b65e4de5b33e9a0,8192,1.7123755759998858,4783.997222815181,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,False,4585.965804081813,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,299269284ef48b6523ab5bfbd57da22d77f8e13790a89fab097182929919d6f5,8192,1.786319469000091,4585.965804081813,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a6ddd50614fdeb6902d3d4e0a0c693aca42ae216bff86aa91e866762ff9c79da,8192,1.690203449999899,4846.753803514299,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,38707f55891f82974bb42bc880f593a6b884989a6d141c00c116a8098925de07,8192,1.8203676539999378,4500.189828136927,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R20,RandomCrop224+Sharpen+Normalize+ToTensor,False,False,4404.134345634716,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Sharpen"",""parameters"":{""alpha"":[0.2,0.5],""lightness"":[0.5,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,bdc129a0cc3d019529dfc26787c29c57cddd005087ae5a4ba40955400e232341,8192,1.860070414999882,4404.134345634716,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,50c28aa045f19295ef632e3484e62f66f53a6769a431bb895879e75cb06ea703,8192,1.8365756499999861,4460.475123907943,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1248a3120d92d99cd7d31234d83dd71bc67fdf226bd180b9c27416e66357a3c9,8192,1.9318240539998897,4240.551815802407,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,False,4056.715244210828,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e9c812ccb564fa11fb2a42b361ac0bafc0821304136c1014bd37aed2ca33872c,8192,2.0193677659999594,4056.715244210828,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,05ca09a67b7fcc713e7801495b46f2aa9a8c2180020830d767daaaec7a2399d2,8192,1.9377999360001468,4227.474595189263,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b924eb40dc04f6a59ac59c0a98491d6f73556e359e22de93e7ded8cf30bf48d4,8192,2.1147852550000152,3873.6793632504973,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,False,4008.2490842588913,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9e7c9802dd0cacc2ed75b2cd516abdd5a8fa3f5dbd4e4833cde1ee9c5603970d,8192,2.0437851609999598,4008.2490842588913,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,91c20bf2f5162bf801b22b11963425c70adfdd322a6f5dddca9c37b16cc0ba87,8192,2.005662698999913,4084.4355354889885,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a4cad19ef9683bbd4224b07bf1959f67d4274cdcf7c6039f487b935e8e517013,8192,2.1314556710001398,3843.3827695586465,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,False,4722.227145371864,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7a81985ee5a7ac4fbc46801457e5a65ce90590d2034ece69e691c3d9a6e1b573,8192,1.670949766999911,4902.6010008117955,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b7bb86b74c54b285ca5c5bee9e7d80f5c6af73f1b9ff9775be37c62ae9b6a1ec,8192,1.7347746620000635,4722.227145371864,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,99006257b7fc9fec26a10934ae037db3aa77068ad5f5b89993812d0cc5d2bb41,8192,1.7412818000000243,4704.580269546196,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,False,4035.795549717199,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3de917eb576e81f11f7b229edf2d1c56e80910e01ca30b90819c465169cf821d,8192,2.029835232999858,4035.795549717199,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,867f22fde3592a9c29c73a6f7cf524f9ce0bdc5bd93c700b9a57b58861f23d99,8192,2.0225990909998472,4050.2341944346394,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4ef978c21b6d5c79b4a56a402652f454efb296f0d58103a3184d01cc1ab09e1a,8192,2.0965262509998865,3907.4158962202487,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,False,4643.252234075621,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,daf49fe5b786052ab0d4c47faaf516be4641fd88526254fab3002ca85016bfb7,8192,2.3750751679999667,3449.153993260105,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,22bbd4b9b23a73cce5484a0b3004c8ea13e43fb4d77cb62eb8bbd7ff589cbbb9,8192,1.727644631999965,4741.715887784593,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1b00f461d641ddeab166deca18c44e8e1932c263b3fe18dce419d811ed26ca36,8192,1.7642806349999773,4643.252234075621,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R26,RandomCrop224+PlankianJitter+Normalize+ToTensor,False,False,4420.084646217906,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlankianJitter"",""parameters"":{""mode"":""blackbody""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,00f14827930049b9cffe3d052e8745bb94c8d492664042128257a9cad750be7f,8192,1.811170686999958,4523.041400128507,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,004f47a490695c0264eefd284576a162c2e092dc3db84402b4d4c7a88f37cf77,8192,1.8925454370000807,4328.5618616297725,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,74219b235a142b522b23a2e73af8237044e2b5bfea9cef358a3ec4473ae8dc94,8192,1.8533581720000711,4420.084646217906,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,False,3772.9284858310275,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0435fe99346668d3f71f70b07ad0f8ae362a51d8cc661ecfac3c010b7c23b807,8192,2.105444620999833,3890.864627021054,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,d7cce64396fce6141ffacf16a3aaf5a3bca6536a4cd0828f9a3d26259cd583ae,8192,2.1712576930001433,3772.9284858310275,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ddd4ce658accfaec66a0b46c61c808302746d7679192aa7dd0fc319c9898e3c0,8192,2.2308235000000423,3672.1865266346013,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R28,RandomCrop224+MotionBlur+Normalize+ToTensor,False,False,4215.360519225112,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MotionBlur"",""parameters"":{""kernel_size"":5,""angle_range"":[0,360],""direction_range"":[-1,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7fa9795cd1f67567f7670d70c561c1a51d530801c22de3ecc5e1a8e28f53bf3e,8192,1.9226181239998823,4260.856536063998,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,98e4217046d65bb2c6dce7648e16fbc8a8939ef573506c39a4be91edea233673,8192,1.943368773000202,4215.360519225112,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e47543eea045e373f95c2d42e0bd098251ebbc10e4c5aa1592a4a1d1ad674954,8192,2.5735746220000237,3183.1212236751394,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R29,RandomCrop224+CLAHE+Normalize+ToTensor,False,False,3160.873230725466,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CLAHE"",""parameters"":{""clip_limit"":[1,4],""tile_grid_size"":[8,8]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1ed7801fb0995d30dee0c33aaaa2e000b3d6204ea3f844318d66048995cf4709,8192,2.518606552999927,3252.5921884235795,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,693902af22c7d3f646fef361deb3912f6a0b0738ff66aa8ae932e20eb26b34df,8192,2.591688879000003,3160.873230725466,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,973839a137adce59f26009247be6a87228c41a95fe30c4740df3ca8bf8124a30,8192,2.6745804370000315,3062.910311715521,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,False,4592.267190814838,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ac3acd95cd348d7937a32dd0f4e925525742c8b5186f746acfcce52079ee636c,8192,1.7838683289999153,4592.267190814838,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c4311f53552c9655689baa1dc08a3e7986f58cec046acee75fd6e3ecf5cb7d80,8192,1.7296071429998392,4736.33566625526,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5a6fe0d41334cff65e0713ba642c5c04182300259d7bbf7ffaf681796a9c7b70,8192,1.9053671409999424,4299.433859083354,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,False,4539.413509049125,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,587fe6e45b8e326ff94d92a6722766a8f8c9624179a1c3165d3bfbabdf0bdc45,8192,1.7988684790000207,4553.973842798046,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9b13d4a18d9d22b27d4925ddc52166927c73c21bb89da5aa431c974145f43a93,8192,1.8046384149999994,4539.413509049125,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,30060f1ebe59879bdcef796b18c9af75489327ce6def3ec0c1ac9ff54f9eae9d,8192,1.960511346999965,4178.501701882854,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R32,RandomCrop224+Blur+Normalize+ToTensor,False,False,4650.087180818704,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9ccc6dcd6bff1d549f6916b9cae8d4674a89bf140ecae36729aeadc05c7f1f7d,8192,1.7379128949999085,4713.699992427084,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,821b0cf01c0768fa9173ffda21a3e9534b2d9166f810661287217c5380b527af,8192,1.7616874010000174,4650.087180818704,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1c076131093a10990db9d79a0f5503e9e5812f343a8cb3f5f86095227603c76d,8192,1.7722765799999252,4622.303365313525,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,False,4906.400753928399,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3607fbf7ab3dec801465af5b5c05809d9eb86360e5a243b5ef7e55e578215ecf,8192,1.6408398690000467,4992.565182483244,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,33c28c2f49adb5c8f21b514b656d838817fb82e4e93491c8806cb76da59f4cb6,8192,1.6696557029999894,4906.400753928399,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7fb2a249eab19f64ad225dcd8ca2da65407346aa86ebea6debbda4eef7255783,8192,2.2839120039998306,3586.8282077651393,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R34,RandomCrop224+LinearIllumination+Normalize+ToTensor,False,False,2915.8107947489543,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""LinearIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,46d1c6185acedb1559ce35c78c6af987ed03ece5f29f4b690a9e386669c95762,8192,2.1282445570000164,3849.1816990935863,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,76f06c1d008e7eb9d283aa60503c0fcd7df008cb165647cc3e1c77442ae39981,8192,2.8095101419999082,2915.8107947489543,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,99b4f7e148a1af599af5e1963d5d4712f775dddabf8efcb792661c4e15265598,8192,2.8451617469997927,2879.2739142645996,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R35,RandomCrop224+CornerIllumination+Normalize+ToTensor,False,False,4044.1198188303956,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CornerIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,56e52be3b95510046a3c74097d5061581ea39a095231a93875d2fecdd1d53b89,8192,2.025657094000053,4044.1198188303956,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,36ae16ac29ec40268c9f6c80f1e7c5ff3877d80fb24428b7de0f8c070d070377,8192,2.002649376999898,4090.581254054647,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,dd7596267ab9df94d6489902b87167e422996edde297841767c3243c5d20021b,8192,2.1100437970001167,3882.383868830921,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R36,RandomCrop224+GaussianIllumination+Normalize+ToTensor,False,False,3715.2601272935945,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b94e0c48819de99366adfdf8252161feb300a4983f2c5ca0d8d8db6e442c4f3b,8192,2.901888670999824,2822.9890697969154,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,118417df0f33bcadb5b0619dff2ff79caf824229c63123ddb69cba436708cf5c,8192,2.1004489849999572,3900.1185263255356,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,fbbb1f51399ad9645012447512d1b7d6334f1320035b77546bce08901b1b2bd0,8192,2.204960008000171,3715.2601272935945,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R37,RandomCrop224+Hue+Normalize+ToTensor,False,False,4061.452932075232,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,bd0ccfee264346130ec592baafa18ac1805650af6afc1a34ac045c8cefe49de8,8192,2.012120889000016,4071.3259550082303,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,76849724c03fa6f5fdb3cac831d4729160f8b60cfd6436623961a2e0d6353d56,8192,2.017012171999795,4061.452932075232,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,12855bb32ef4bb021ebab4278efa29804c30824a69297670163be66b67b3fb88,8192,2.1362166100000195,3834.8171068662955,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R38,RandomCrop224+PlasmaBrightness+Normalize+ToTensor,False,False,2591.2077760580773,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaBrightness"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3716bc8ab2f2574d579de80aaf663ce3e55b94e6b5ccc573fc31b1bdeb5ff169,8192,3.079760956999962,2659.9467018310215,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8e97749d42e138d4079e6c47dad68b2837e67b1912b6ff6da130ef4322b7c2df,8192,3.161460102000092,2591.2077760580773,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,965c1567a07dd27c40ecdeb086047cabf8de29f44844df23ec322f9d97da490f,8192,3.3607733379999445,2437.5342149301873,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R39,RandomCrop224+PlasmaContrast+Normalize+ToTensor,False,False,2294.8313002265486,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaContrast"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,febb95719d7f9e777d980ce18dbe9548e52eea4908309262236742325d5f245b,8192,3.5697613150000507,2294.8313002265486,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,429b28bf27d781bde33cacc73f7012fac211466364fe41ea5042a8839e0eb6b5,8192,3.562920718999976,2299.237239917955,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,dd623c9329645964d69ba8c718a00b332489b3c003ab0fffcc9abf3f3e4e2bde,8192,3.6975220979998085,2215.537806908984,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R40,RandomCrop224+PlasmaShadow+Normalize+ToTensor,False,False,2449.667857647852,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaShadow"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e944639891fcc47fbf479296d3c72af1074e93e682a925b8e4ee26ec74bfd1ad,8192,3.350670186999878,2444.8840210486223,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5f3df2662f904114cba5d130acc27273116e55eb718cf0a3d59acc4a67e45a27,8192,3.2502028179999343,2520.458094070905,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5545330a26fa844e201969ebd4ec75225a8efeef7d25724565f71c3d02a25c45,8192,3.344126827000082,2449.667857647852,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R41,RandomCrop224+Rain+Normalize+ToTensor,False,False,3925.5000920117764,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rain"",""parameters"":{""drop_width"":5,""drop_height"":20,""brightness_coefficient"":1.0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ff5684cd17fbd5b2978d17e6a175a303f553b628c0a464d59a12dbdb208e458f,8192,1.9808739640000113,4135.5483230532045,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3555aeef3dc49f41bbe9810dbe888bffb572732b9972a0c3b928e2f1780aa9ac,8192,2.086867866000148,3925.5000920117764,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3a4f105540999b8c9f834c4bcbc6efcf90814b4447eed54e2c31b085cf665fb8,8192,2.1767421469999135,3763.4223287726536,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R42,RandomCrop224+SaltAndPepper+Normalize+ToTensor,False,False,4600.343708345719,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""SaltAndPepper"",""parameters"":{""amount"":[0.01,0.06],""salt_vs_pepper"":[0.4,0.6]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0eb6fc0e221f64827b6cd96499607b0f0c5424618546d55a72ed9b19f69687ed,8192,1.780736509999997,4600.343708345719,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b8836f3e54bb1cdb8cc2eafb591429c8e614481e57c66e49cdb1438d7d39c2ec,8192,1.747485289999986,4687.8792324483975,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4314b3411fbf9971bbfebcde7a41fa71eea21228209e60949c1a261fecd330bb,8192,1.8101964429999953,4525.475691700948,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,False,3790.880743171448,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a45b3aa37e4504309bf4756deaaf7363a2c8bb287653ddee9aade0a941529e92,8192,1.9839003950000915,4129.2395629568,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7fbc38349b9394f0e4a4bf3b2c8f116d4ab901109ab74206e8c4a581d64bfaa6,8192,2.5728761560001203,3183.98535463734,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,500baeee9d48988baa0a8f42fdf95ffff3e6c122071158052cb58dea4121d197,8192,2.160975391999955,3790.880743171448,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R44,RandomCrop224+Snow+Normalize+ToTensor,False,False,3824.7715430154435,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Snow"",""parameters"":{""snow_point_range"":[0.5,0.5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0b981c01ea277776e139f9fc3e7d505e1b12432ff47e8a13d064daeef661ddf6,8192,2.1418272720000004,3824.7715430154435,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b5a9e7ecb5dc46046b84f5c4a399285534ed768bf8aac9bbf6eba8fd609fc94e,8192,2.1341356809998615,3838.5563171700383,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5b7b5c22924807caa106c73a31faf79101ef91145981683cd7444ff24a0785d7,8192,2.1944597330000306,3733.037283304704,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R45,RandomCrop224+OpticalDistortion+Normalize+ToTensor,False,False,3834.8149706458908,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""OpticalDistortion"",""parameters"":{""distort_limit"":0.5,""mode"":""fisheye""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c9cd9a1f404871d12e3791c684f28cb697cf32763d6cbf6cbf4efca03837568d,8192,2.1362177999999403,3834.8149706458908,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8371802a280f35f8b00de9b5b10c6611f67024d712ef2db8b67c93b21c0aab47,8192,2.1205943790000674,3863.067864898712,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,821d346c8ffe9c63c439fb34af8d4a8fd9ffc3d7f8ea697da7d0568bf8267eeb,8192,2.299595753999938,3562.365248653273,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R46,RandomCrop224+Shear+Normalize+ToTensor,True,False,3861.179245072293,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,55c8b2aaa278dd900061c8ff806c6df6f7e571f2a5606e77c5da71f7bb307100,8192,2.0125178969999524,4070.522807380626,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4f818d394ef6a7f1432a482c4d1079bd2b80207a9ae5aa55ed13e18061583ef0,8192,2.121631625999953,3861.179245072293,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2b378c6fd4c26ec5fa88c6804394b7bc1e83d769e0a74cf4ad11b71d8285e479,8192,2.191501790000075,3738.0758881331876,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R47,RandomCrop224+ThinPlateSpline+Normalize+ToTensor,False,False,3050.1859583923215,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ThinPlateSpline"",""parameters"":{""num_control_points"":2,""distortion_scale"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e2644247da47e6531f0942ec29ca1200b14a9db9dfdedc4ffc91361a2f7db2ab,8192,3.477585269999963,2355.6575508499573,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2ade519c9e174fcf1e63f1a3d3ddde9db10044ba4dc2f32cd8d30dfc19b80c08,8192,2.5977999430001546,3153.437593250233,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c9d6507b98c57304d73f64266ac3b3aa212a997de464f52dfb555211813a9b56,8192,2.6857378899999276,3050.1859583923215,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R48,RandomCrop224+PhotoMetricDistort+Normalize+ToTensor,False,False,3419.9396093020314,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PhotoMetricDistort"",""parameters"":{""brightness_range"":[0.875,1.125],""contrast_range"":[0.5,1.5],""saturation_range"":[0.5,1.5],""hue_range"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,f20d2daf1c1575d263e3e21907001e23547030fe0e39fca8d22cebc6709a44d0,8192,2.361199678000048,3469.4228007597726,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,10bef8603f439b1789b444a87a9aac01bbf39952c4e09d47320f462007c97c44,8192,2.3953639349999776,3419.9396093020314,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,46ca936cd58d1e5a753699f6129bfbf59c68fe5b2665f53c1e36e0a777f13076,8192,2.409767944999885,3399.4974565903235,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,False,3729.7881779260956,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c1d41b01d1efbf84889b56517da19e2c9df931fe2dd6f670d1a02cbbb885aa79,8192,2.1963713780000944,3729.7881779260956,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0e7871d514c8169277f4f3aa05125e7325de84447547776e7392249b9ad06d62,8192,2.1890969329999734,3742.1823933458954,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b26e15c2101d8eaad591545d391b2405aa34ff418b3ac55a4c61c3f7b4b58973,8192,2.306794267999976,3551.248636967779,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,3768.081797920553,404.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,74acf04a2b5994a60fdc49dce5a89623a6c1765dd9f38f801c276ea6d457c6e3,8192,2.1740504690001217,3768.081797920553,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,7b254c1c9f956bdc51468f18b4e2e9162718ca327b40112aa822ecfb22765a28,8192,2.158333442999947,3795.5210426678273,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,73d97eee170b0f807336d060f173424fcb201fbf2363cbf7993af38894f03d15,8192,2.3326060940000843,3511.9517268995455,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,3203.731977322153,404.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,ee941849a70e5d7d2f9529bc0c64894ac4bea27e8286a5b5d8a6ac96134e265a,8192,2.557017895999934,3203.731977322153,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,fc04edf56f31c88ef0a1b62e16b24dbec0c1c1181a5276a2804be4ce6e66960e,8192,2.5378998859998774,3227.865703131363,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,baae265ba9a97a64f39ba0e938351050ebddf7dd8baec17a148f20a4dd4753bf,8192,2.6106973139999354,3137.8589758644853,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,False,4919.360065694404,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e8b3d2f37a99f69599178d0e958dfa4de2e693ea7c9980b7a4d4cd67661becae,8192,1.6408554239999376,4992.517853907104,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8c0380f9cd89b79bf63f15ac12e8df50ad55ab90fb70024e0589661e17b8c6dd,8192,1.6652572469999996,4919.360065694404,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8de22c9633e1e5b55996d341171145d204ba42cb28ba0932cecee66b7db569e0,8192,1.723240652000186,4753.83399903632,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,False,4505.782099606501,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,683b598ed29dc009681b956b76a445a3f32742b938a46254f9a7f39fe59d8c8a,8192,1.8181083370000124,4505.782099606501,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,58e62a53ece4845a8d9659ac8b74ffc7a288d8da4924c203aea890c02eb46e6d,8192,1.772687094000048,4621.232945017299,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,06b736fe57d11726304221c0a59f32620e7a54b32b057de824f7184e3fa1db23,8192,1.8286171439999634,4479.88800000016,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R54,RandomCrop224+RandomJigsaw+Normalize+ToTensor,False,False,4306.673093647074,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomJigsaw"",""parameters"":{""grid"":[4,4]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,aed7385dfd2cfc61de7b621de1c41541fc3dddd20b7ffb607d2fb1b7f627171d,8192,1.8493343699999514,4429.70191485719,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,054de836068d2740c122536f899922fe2cf23d8bb044815daa5af5b81caba496,8192,2.330032674999984,3515.830523707165,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,96cc9b0504c05ae324ed5cb5a0415c78f345602a58aee6bef63df922f272564a,8192,1.9021643440000844,4306.673093647074,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R55,RandomCrop224+EnhanceEdge+Normalize+ToTensor,False,False,4521.632473895146,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceEdge"",""parameters"":{""mode"":""edge"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,84d5e04c08c8bf2fffee2df526000797850f82d759ff3f5bcf9e14ef065044af,8192,1.792521145000137,4570.099506413005,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,87f42421c85abc69b07f5c3c3f8802d4e4fb96d7e5f6cf93c88818229a7203c3,8192,1.811735041999782,4521.632473895146,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5629ca2d86d340b62588663d2319eaa06916fa971ab517da825485e5e4c5e2c5,8192,1.9866331100001844,4123.559583681377,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R56,RandomCrop224+EnhanceDetail+Normalize+ToTensor,False,False,4401.74055202447,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceDetail"",""parameters"":{""mode"":""detail"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2784e6289a595c116d9f9e3912b99f18d443dc835e47966d679755294272efe2,8192,1.861081975000161,4401.74055202447,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,4a387a7579257e18dbfbb2413296166b87f8ce4382395e6235cd4afcc4d040f5,8192,1.8195757369999228,4502.148403839893,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,0794859f8a40fdea99435b3389ea479703ea39d3186d1fc512676f1706cba1de,8192,1.8757689779999964,4367.2755526293895,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R57,RandomCrop224+UnsharpMask+Normalize+ToTensor,False,False,4181.08014127455,404.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""UnsharpMask"",""parameters"":{""blur_limit"":[3,7],""sigma_limit"":0.0,""alpha"":[0.2,0.5],""threshold"":10},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1579c0e43d5389715061aec14a0dd4179a6ab1ba54440a064aac2cfb82e0c67f,8192,1.9220795780001936,4262.05038218203,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,72b3433a4f52636a70f6ecef5ef5a22f95bb152e2f450a3c648ddb4bf6f29eed,8192,1.959302315000059,4181.08014127455,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,da4c15b1066e80bfb0f79fa932af36c6ea3af3f278df3b10f85cff745e782bff,8192,2.0018965710000884,4092.119502411415,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R58,CenterCrop+Normalize+ToTensor,True,False,4521.221838501052,404.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9209db54ea33bfd237b0e1102a56f57f17059c3380689fd720a6585d616ddb42,8192,1.7224935679996634,4755.895843206772,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,67bf8413e5818afa786b15ea71378149069b08dabfb738458384511a87dc89f1,8192,1.8118995909999285,4521.221838501052,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,2dc114539e4f3ef2368bf34bf0e264155850a3be2f645bdbee4cba03fd94f6ad,8192,1.9801822370000082,4136.992973137131,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R59,Resize256+Crop+Normalize+ToTensor,True,False,4624.500764128623,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9ece4d624fd203ea7a54cc4780208657ae1d93ea85551597dcddca7c0a244791,8192,1.7699786869998206,4628.3043181077755,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,71110d19be47623a8b4553530aaefe00637b4308b39c31d23ced6fca0397e1be,8192,1.7714344569999412,4624.500764128623,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,83adc5ceb2c207895c85e79de3085796b0335a61d7f9dc9fafb71c5afa744c26,8192,1.8790570790001766,4359.633398874112,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R60,Resize224+CropAndPad+Normalize+ToTensor,True,False,4404.0611060291785,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,f5645695e3ae3e4c501ec230e4e7fdfac44a2bccc3b0299827d6d85190b6483e,8192,1.8601013480001711,4404.0611060291785,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,901b31a97352c4776dc4cd6cd688e63e27a6d326fbe11c0b8774f4fe35379fec,8192,1.8162148929995965,4510.479476616548,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e0451fc5aacd8ea4b3506b26f999c8e2c195cd5bc198ab612542f984255279bc,8192,1.8738704649999818,4371.700260508711,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R61,LetterBox+Normalize+ToTensor,True,False,4558.3595105148215,404.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,34157454739e754fe824397905abb89e6dff28d45d3091d2b768fc473e45b18b,8192,1.797137759999714,4558.3595105148215,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,71965a36fbe90ed86d6133f44030a974ff934917f34b15cc931f7cd9c23b4d20,8192,1.7296237069999734,4736.290308028327,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,b289fd842495de6f76f3291ea72733dca3ff6703d6c1b196ed94023f0a8ac34f,8192,1.947986886000308,4205.367119703857,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,False,4235.438071447268,404.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,45dec21f547b867f6a801d2dffc679059cd1b0e814529a65560e58a160bbf63f,8192,1.9502486110000063,4200.490108694134,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3fc374a2ec20d0ecbda995c5a1c28089ca9d8c8dc3036e156e786a8916f94143,8192,1.8639162160002343,4395.047336182932,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,bcb77e3b3af635bbf7855f4ba5d47b9621e4a1c676b42d652912c75a8f47c627,8192,1.9341564820001622,4235.438071447268,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,False,4475.422475305751,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,019f98907ed3af704722c06703ff08fb8290e5a3c60608b66011a4670fcefab2,8192,1.8304417170002125,4475.422475305751,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,fd0320ed82b92d4d372bc3344dc68a41b07c328038b67f2104c32f99a22a10b6,8192,1.7433744009999828,4698.933284382946,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,3ea73b11c3fc36e12461fa5f64f971eea1294de17dc5a84c650af94132ca142c,8192,1.956058535000011,4188.01372935394,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R64,Resize224+Colorize+Normalize+ToTensor,False,False,4075.848450942432,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,eab919caa9b8564ca18eb3a5471c4c2fe3a89e91f58a208ae966c7a58b5e10d8,8192,1.976960120000058,4143.735585318615,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,98691d7b055f9ee224cb72932ba84e10b15469d5c8908cd1329c532348c6a86f,8192,2.4928962929998306,3286.1375031939833,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,cfa369b5250027e294b5505a847792d40f9fbdb54ddc9660fa7a957f2a696dcd,8192,2.009888272000353,4075.848450942432,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R65,Resize224+Dithering+Normalize+ToTensor,False,False,882.0341854829941,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Dithering"",""parameters"":{""method"":""floyd_steinberg"",""levels"":2},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,9ba50e704e34a8a280fa65d8cc87860f1be65e818b78d1ac815e40c20bc23c01,8192,9.055501503999949,904.6434365210445,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,20d1c586e476e55ebc47e36dc776b7150c52c7e11f3092ae96d6aa44a955e32e,8192,9.382429656000113,873.1213875673635,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,d7c1bea5658a1076b48d7384c529ae633add2cc9f99ab74405dd70f78edbfd1c,8192,9.287621880000188,882.0341854829941,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R66,Resize224+MorphologicalDilation+Normalize+ToTensor,False,False,3348.371735137527,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""dilation""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,1594d2372621ea173382945ab02fbc1566c30a48ceb616a09a4dae436d6b210b,8192,2.4470663730003253,3347.6819796905897,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5c574edbc9e647817c1eb9cb0e3ec638fcf9e61e8adefdd58cd347e94d1d5a72,8192,1.840349022999817,4451.329556307111,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,e09ec78ac57b92e184e09ea5fd0b42e6cf43dfb7da2b83cefa34a55add06ddfa,8192,2.446562284000265,3348.371735137527,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R67,Resize224+MorphologicalErosion+Normalize+ToTensor,False,False,4368.727061630417,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""erosion""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,153a6467be261361515fd11240536393fb0d83ca038184f1237178c07e11d0ce,8192,1.8131557019996762,4518.089643909391,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,6f41cb44aae1e835d3966b88cb7051b1dec755ec0b81c2fae3f08de9e979d89a,8192,1.8751457539997318,4368.727061630417,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c17c82ec7da58f18f33d0e04fd90e883b0d25522569e6fedb01bd2e176f7ba23,8192,1.8993530539996755,4313.047530973354,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,False,3562.6186062090815,404.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,48d54e9b4102ea7a4d33ad7dc7ca2b6106695e32f5532796cbff2395bc37bf56,8192,2.299432216999776,3562.6186062090815,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,bf763cb860744aa18a13d8c8b608f8cd3475154c9044d0b4be1a8812ae8129c1,8192,2.252814758000113,3636.3398148511187,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5e35a793a984579e4efecffa7f805bd2195a9d92158f950b5c14b9ebbd64a4b2,8192,2.300695816999905,3560.6619264785395,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,False,4318.907927268077,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,80c86f26a920c51e72bfd1029f72659bcca4ba9cabc586f61197808418010f46,8192,1.8967757909999818,4318.907927268077,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5a17e6b1757d09a73e0560578c60cd7872848e077b88953e99a87b014b4b05bc,8192,1.8756875189997118,4367.465218496908,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a342dfcb1cef271c5e1a14ddfb30a8e05265161656f0ac136285a133419c0887,8192,2.517081615999814,3254.562723722426,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,False,4346.712850830157,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,81acf0e3ba31c234ee13e19f0e99bf410d8a8f480e8766c9b16c37a6ad172190,8192,1.8846425520000594,4346.712850830157,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,49b982a33f2b42488c19e6e44d7430db98b8bce9c568b0eafe026341f0b70195,8192,1.8213499020002928,4497.762890591839,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8f43e0961148e0c9ddc739a3d6e0e3a9fb785d0979492cd34db8723d4a728704,8192,1.964163460999771,4170.732305462104,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R71,Resize224+Emboss+Normalize+ToTensor,False,False,4241.957502822256,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,39563b4d19e70d967204234fd6c825a469c7fae2c1f8cad5a1580d48a41a95fc,8192,1.9289369709999846,4246.898744313645,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,849c9f97c6b88a4ce0bc886430e97d112778617ecaf49aec4dda52baf63cd4c4,8192,1.9311838920002629,4241.957502822256,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,58eca2b5de916a57bc4b8abd47907642a68e0822c2d4e07f30988f82142e59fb,8192,2.0619728259998737,3972.8942577250536,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R72,Resize224+PixelSpread+Normalize+ToTensor,False,False,3494.9716926706533,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""PixelSpread"",""parameters"":{""radius"":2},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,8727a11ef37ab3e714d91dc338eb1475b3094dd3ae5e5e5e271c989ec4fe2f50,8192,2.291843768000035,3574.4146762450146,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a5e79f5d3bfd500c70e540dfb2ecb3ff2de6d2dbc2f44489440d32b650ce1a6c,8192,2.358488954999757,3473.4103726175153,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,5d355a19976779df882d9a5d3fd2dfa70d618f205a3fe358b208248e5255d15d,8192,2.3439388699998744,3494.9716926706533,404.0,216.0,50
175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,albumentationsx_cpu,2.6.3,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,False,3717.8132372590717,404.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,a81261d80c20eb9f8823bdc0e5b0d64a769670891a1a0e8ad001a637b799424a,8192,2.1170274910000444,3869.576580760532,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,c7fd8319cae21182b8a56ec40e745950bf2b610931c579995cb0c4e92f9d032e,8192,2.203445809999721,3717.8132372590717,404.0,216.0,50,175d077e5ee85e9785067111573615b3fa7c6bf80641dabf4f5dd72f3a5dae81,70e34fbb9b446a38deea100b9017f9d860770c7ddd01585ec23c007da43bbb25,8192,2.8550436979999176,2869.308097014015,404.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R01,Resize224+Normalize+ToTensor,True,False,2707.5013339881916,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,26401d085f86bc9ec7be55dd58d6a7aae66266f1106e294b737112f99569cab3,8192,2.537579985000775,3228.2726252656416,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b52bff5921df8ae1fe4b505e068b4c15cfaa57a8cf6b6885b7e36af0ede3875a,8192,3.025667945999885,2707.5013339881916,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1f13e4ff1864ba4e5269f30a589985e3a557a989a580951b520a058d935587e8,8192,3.1541818209989287,2597.1869932994528,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R02,RandomCrop224+Normalize+ToTensor,True,False,4340.860969840419,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,792442418296948fbea9083fe9999ebe4a3489a99bfed2bbb944184433cd6a56,8192,1.884867419999864,4346.194280338609,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6295e5311da5d1725c8871df7d0970052d67eba4f8cbbdbc703307690b5ca033,8192,1.9129935760010994,4282.293522973802,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,68285c9150db6c94afaed3ca59b780346ed6ef34a9c6200d50072d7ea4be1a10,8192,1.8871832240001822,4340.860969840419,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R03,RandomResizedCrop+Normalize+ToTensor,True,False,2653.566513244302,330.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,39f9e5c95d62d7f6f5b3da580ff29e187a00d2d2b58dbc8a1e746b86c2668867,8192,3.0358805389987538,2698.3933968303495,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,011a60dd34c99e101a794dd87181e6880465ffcb84f3487d34b30590da54506f,8192,3.0871658800006117,2653.566513244302,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2259d23e1897b429cb86c412cef92cda823575eaf03a8b39b0d9acab798f9cd2,8192,3.14547756599859,2604.374003029743,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,False,4071.617222056684,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1d87944fc499721feca493aa5d029705d96f92df35edf2a8df5cba729a2531aa,8192,2.0119769499997346,4071.617222056684,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,36e367613673804bf5a6db6fb1954046d7fa7660c11debbc2b864d61f77085c5,8192,1.9740314289992966,4149.8832691599055,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,369a73cc65b0bc112aebed6de346b52648dfb8dd00cfa9f3b72f25ff5f1a310a,8192,3.2314983520009264,2535.0469372597877,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,False,4229.0307249047155,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9897bcd38197635dd76364e7dd2abdd5cb1e800c0b43beff02408af19e43cad2,8192,1.9122631769987493,4283.929167562148,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c86002a681fdb59f209f11d502cfc41c46c783389e15fc3ee8556d1f2e9ab19a,8192,1.9487359629983985,4203.750613497931,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d539e9830a25064e2d6fae0fc6c2e2f8e4fb74a9999403ea283ad75f44fef800,8192,1.9370868960013468,4229.0307249047155,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R06,Pad+RandomCrop224+Normalize+ToTensor,True,False,3868.434208782108,330.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cdaa47e38dfebd30e915331418f34ecd8a3d2272ea6e9192dc050f5c6b712f95,8192,2.2096421829992323,3707.3875865642117,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aa4ba98dd8cd828708bb8b6d7fc07c61fe12a5cc2cc07397449a9dab8cc9db25,8192,2.047776695999346,4000.4361881861246,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,baaae319335341697e55786fc80a7302e44ad053fd5b427967646786bf119d1d,8192,2.1176526620001823,3868.434208782108,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,False,3956.3842252953077,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5c67267690f704145c907c584ca4ef2208998ed91e2d2023f57f78ec5545d54b,8192,2.0625608379996265,3971.7616319841536,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c278ceaed55a242ba3ec6b88cd19add89ef1010bbf4df22537691eb6dc608297,8192,2.0705774600010045,3956.3842252953077,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b6b79712657f4bf00efa5073297b454c7eed02b04054e53ffc3dda2e5f207b4b,8192,2.1154372339988186,3872.485492994105,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R08,RandomCrop224+Affine+Normalize+ToTensor,True,False,2870.3518545814886,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eef7ea9f18e153bc2ed6851da43a757392ba640df2b29bb03fcaf3b66692f552,8192,2.854005506998874,2870.3518545814886,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,86c0d00b37b50b4004c4fa155b687f30ca8842db38cb7c275462959906c6a8f3,8192,2.8606326270000864,2863.7022184113375,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5ea49113fbfd771c3c946aead8e97efabe39304a093d3429178a24f8f7a16f1d,8192,2.817606430999149,2907.432319103219,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,False,4068.415993102825,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fdb235efe157fe563e5f9a1b1af257b21de9b56b2c648b6e1be5cab0bf7cb305,8192,2.0114330680007697,4072.7181681179686,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e06526fe6ca1bb40b9684a5cdea3f0ab3722dd04baa14be91d7ddeec05bb1c62,8192,2.013560072000473,4068.415993102825,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6193f83406a9bb38cacf5894c93db4b0fc80bfc41feb12e2f39e1f983fc5ca8,8192,3.2470348510014446,2522.91717702797,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,True,4070.7169237350754,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,29d1004284556bb5440836672851475106138889bfc6151b85d4795de29573c2,8192,1.9997775680003542,4096.4555914043285,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,92dfef8c12fe5583ea758a1b31fe6fc330a8943e2a7dfd27fcc39e653b0c635d,8192,2.01242192799873,4070.7169237350754,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,17d7f61bffaa51efdbcd836fd8bc7b313609460cad5f58bf7ea3536a0aca9d78,8192,3.3060786339992774,2477.85999877757,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,False,3735.9586812499906,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d864ff6b29b7d84679517d58243969414dd6bd87cb6db5a6b2ddaa1d169edb04,8192,2.1768256230006955,3763.2780106233536,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,83cbf307b39b161b17790d5afa17699f1ff04377e10f4e5beccaab23434c889e,8192,3.2877381369999057,2491.6826275815515,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c7aa539db731f107e7d519b7a08646478757d73fb3914949a258e14e79c20cc4,8192,2.192743736999546,3735.9586812499906,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,False,2487.4274751543894,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a91937b7610fe28f85b3b169a7d78f0c57f48791579329299a57d0ded3b80efd,8192,3.2883755340008065,2491.199656273197,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,783be36fcfb72dc596a602a801512991aecd0e13144870e8e66e1379b77bc618,8192,3.2933623519984394,2487.4274751543894,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dea0e8093261725a63a10cb28e4ff5feb62415d33458bb603bab4dbebe1756f2,8192,3.315789563999715,2470.6031073088643,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R17,RandomCrop224+Invert+Normalize+ToTensor,True,False,4025.2695810782207,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d1aff811e48d5568929affa8d51b84df2acc04ee486db31f956db5696a8b7d20,8192,2.0351431960007176,4025.2695810782207,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b5cca5e002e612da45f2e64255aa6543000548783c57563eed5e1005e605c27c,8192,1.9680784279989894,4162.435746185724,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,32e9febd46305d1da48ec5e45917803e8c83054ff0edc341648b09d43f04f87b,8192,2.110739466001178,3881.104291625269,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,False,4019.205680142627,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fae47fdd3ec4ad5933272413c5a223047348077521924016280286e4469e4802,8192,2.038213679999899,4019.205680142627,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,79515771627b90ca44d90884f24253e70980905f16a07e08f51533f8c3b8a7b9,8192,1.9855559400002676,4125.796627013639,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,02dba566a6183c3e00793555806402e37ddd1c7611b8dc5cf5d7e731b5d26b8f,8192,2.1336212949991022,3839.481738957544,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,False,3898.5306842375658,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,404e83eb8a12a6f29a92439304b2929c21083f72c5538e9b2df559fd061f2291,8192,2.0592554550003115,3978.136845580803,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,880fbc28372db843eac971bffd22b91d248e09e5a9c8907603250f40be9fba49,8192,2.10130448199925,3898.5306842375658,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,82772948c9dd24effbb5309f2c0d8128e164b8b5e97770e5b499cab7d0b56f95,8192,2.139075459999731,3829.6919174609347,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,False,3674.619173683851,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e5510fa5c6fbfb68e739fbe05a1d3d22581a0a3233c6ec9aa171c1b78af5790,8192,2.229346665000776,3674.619173683851,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c5ec88707a6532dbb174093624c0934c5e3ab6b035d0668c828da6b9db6a001f,8192,2.1610567810002976,3790.737972284159,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,33e8bbf3477d5a223cb80044763c72cfa9549c179b5a4bd2c43b688defeb8b03,8192,3.538827639000374,2314.8909287692873,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,False,3736.8172834019656,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ec1825507c251974c070e12ef19468553726ff2249037e648c7320a651c06e2f,8192,2.166674846001115,3780.908803699558,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eb6510a222b90e8b2da2e419f050e7a8d86c4c144d030e1d1594ee13eca6babf,8192,2.192239914000311,3736.8172834019656,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5b06fdb3324e921a9cddb1781ae3252e291e30fdc3aaf44fa215740bf423be64,8192,2.2245325920011965,3682.571354295354,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,True,3566.0648353003107,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,21ac6eeb87dd925dcf074671a9418bc6b27beca5d8cd4e111871703852df8720,8192,2.29721005600004,3566.0648353003107,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b05f505164bd792e4a2fdbe50cd3f7a6489073827a60efc80d5d24528c9bc59c,8192,2.293362488000639,3572.0476125611576,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,32730ad737cdec36dfcf9e3654a1f3db521c8a1d5ac553985e716475d5a5ca21,8192,2.3473909849999472,3489.831925038335,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,False,4002.3444220994843,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,51e3466275048c41f2cca305766b83f8282cc3e86420893b31d2e7835afd61f5,8192,2.032729549000578,4030.0491543637563,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3a586087a8d1c7085da71e025f4756d3ca150e05eb921b02a558669244e4e721,8192,2.0468003590012813,4002.3444220994843,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ebf755c16cf86bc75d48668abe155990c4fffbfd03a10efd18d61cf78fdda02d,8192,2.179724952999095,3758.272340154011,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,False,242.56263911062499,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,164f086688ec0d0bd0e5c3133dd2517886fb93712dc351dee5fdbe6cfa5f1e12,8192,33.49368864400094,244.5833926227552,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,36b0331982c9533324c4ab9c639af416d2a067c50022fc3c630a160f328049e6,8192,33.77271961599945,242.56263911062499,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8fbeec5c9d4699e4236724a8701f3cbf53424590cb6744273504d9424ba28ecc,8192,39.261952045000726,208.6498396873035,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,True,3918.260033340536,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4e20790cdc8f26d3ec4c4902cc01e0255fc2b56f0c3b5d30bb65e71dd2135187,8192,2.090723926001374,3918.260033340536,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b0ec6b7c7802da531d59b387e5ce2f6724e3888d75d73ba2c0b84a8cd845ce6a,8192,2.068479823999951,3960.39637658085,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e8f69f9ab91cbaa2052175518261dfc8e7995239927fa36b8452f6f978e7e327,8192,2.13024454600054,3845.5678787584243,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,True,3734.5168615370053,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f344b59910d1b8643ae6b5444fcfc3b787d7c1908a153f5cfcb8499386bde960,8192,2.193590310000218,3734.5168615370053,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,84b3e429a20da7d93cb03550498ebedb64b0b6b6e4887fbd89b763fba103a2e2,8192,2.183490071000051,3751.791734160722,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a4fa65ace56136fe44a1a899d4ddd15adca15d05c9ca55e8960f9ed013339133,8192,3.548001093999119,2308.9057142218667,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R32,RandomCrop224+Blur+Normalize+ToTensor,False,False,3409.029618096322,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,18675e80dfe3b5d6e2c7c1696f052a803c45b6f48622b48d1076f896c3ba7eec,8192,2.4506580810011656,3342.7755848556926,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,475a7983cac7bbe75f4b11840dad440352ff63f4e920170fec25430852e6be9b,8192,2.3378718810017745,3504.0414603428744,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,553f162e3714746678cff572d7e15ce8a00019c67954690077e5bb6be74e08f3,8192,2.403029869999955,3409.029618096322,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,False,4008.187241079576,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,66bcfa6f2ed574934d2167d9d99576e9fed7a031c8f5f720f165d024f22bd023,8192,2.0438166949988954,4008.187241079576,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b75d98350759a26568c8536d12d73278a44f2535fe6393f4d20a293805e81060,8192,1.9962967350002145,4103.598356082629,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4fa4f9976cd409ffed942239d33c6568cc909b59569a7b6e69a00180dc1724d8,8192,2.0439529249997577,4007.920094344135,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,False,3750.8203265421275,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f4c2e50dc76aa4053df117f0e6236310bfbe2689bb2ca5c3c605e4e4b7c1106,8192,2.184055563000584,3750.8203265421275,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a222fedf70fe50d32ccdddbffa004f88f5c6cc7b3d10e4b559c79a83245dfc3b,8192,2.1406148050009506,3826.9379343082524,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,122f8f451d7122a1b9e618487734ce3213f36195559bab09fe904efd577bafcc,8192,2.199633532000007,3724.256736780813,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R46,RandomCrop224+Shear+Normalize+ToTensor,True,False,2663.136844359175,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,49f16b432d60e347c0da230889870476a7e30c087730ef710862cba136247c39,8192,3.0760717449993535,2663.136844359175,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bdf0c3858ce344e0ea7f5ad24a45547640223dda87930e9d6655e94f3c51e9f6,8192,3.0413203200005228,2693.5669834338896,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c736760eb44637ab94c46b51250fe16bc9a22fb1e0a65a08af263a6327b264b5,8192,3.0813675389999844,2658.5598427698765,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,1259.7420727682663,330.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1c621bef5a46cffa8f7a92b760c8ee51a018ec5695a8116d4d87e71a90c87c68,8192,6.465334162001454,1267.065211902988,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,126065f7457cf55987e4c77b27bc52938466db33886aba39d1a6e5db1da6c3f8,8192,6.626906778001285,1236.1725122185524,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad54efea11af81464ff147a744b0c74855b99c18948ea7bcd8d0ee900f6ce0f7,8192,6.502918476000559,1259.7420727682663,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,815.1745393272213,330.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ff8db07d857e9268de60baecb9e0a41b590fa59cfd2469f51a87ee253abe8eb0,8192,10.049381580000045,815.1745393272213,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c89359568f777e29c0ccb1ae763aba6bc5e330df7528b6e4a037d25a99461736,8192,9.970538974999727,821.6205784402166,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d9acfad6943cae5ac9fc85a6f75728d2b7e2106d9d16d738794e2a7ef0701b9f,8192,10.09756974999982,811.2843191798844,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,False,4178.793546452266,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c96b60f5b2b175337f3f7c8921b23685493f63cc6932baa3f0af400e5e9740b0,8192,1.9603744260002713,4178.793546452266,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9f11432daa0de9ee308419b49f477fb424fbde7732224834ad4682fa1ce82573,8192,1.9353770529996837,4232.766936707779,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c4bf5747589a0f8ab3b9099ae7a7146b2764e2d3b9a19697cd4588797ef0fef2,8192,1.9605503209986637,4178.418636981052,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,False,4128.110823777149,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0574b618d2a1c492a898244f59f8d99e80366e459351db1107326b672906ef98,8192,1.984442848000981,4128.110823777149,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1ab4ddcded00e86d81f1ae3fb44fe9704c29b3689cff0d750cfd392266590480,8192,1.964459270999214,4170.104272934696,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8ec971ae7e5343ffa6246ebf2d9fe32266d9de1120ddfa3a6d11f107457ba4d4,8192,2.0192624699993758,4056.9267847594538,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R55,RandomCrop224+EnhanceEdge+Normalize+ToTensor,False,False,2862.554664895448,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceEdge"",""parameters"":{""mode"":""edge"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1dcd8f781cbad9cc2d64b8f270b328a617ec44ca057540639111984428eb81de,8192,2.8617794100009633,2862.554664895448,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6c4c18acf84965ce10a9e7be571d95c06a291f89503f8c7c9999b6375563eff8,8192,2.768254419999721,2959.2655721293227,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0769f7fbe523739892b53d7c2cfe170f6fc47e4531ff111dfaee94cbb0f105ce,8192,2.9258686440007295,2799.852282089653,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R56,RandomCrop224+EnhanceDetail+Normalize+ToTensor,False,False,2848.996177811032,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceDetail"",""parameters"":{""mode"":""detail"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,be539fcbb6695b2e829a2de0b8c1cff29ef2420ad3b78a6615ef7058cccc9884,8192,2.8282494989998668,2896.491275927699,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7e59ff1adaab36ca3010628060893c0fbc3935b699ca84102e8a60c514fb5304,8192,2.875398733000111,2848.996177811032,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6fe6d00e544c95f5247502763df80db9b67faaa3cbd3d25c99fbf4373b6c7117,8192,2.91461973100013,2810.658252556664,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R57,RandomCrop224+UnsharpMask+Normalize+ToTensor,False,False,2241.377159474707,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""UnsharpMask"",""parameters"":{""blur_limit"":[3,7],""sigma_limit"":0.0,""alpha"":[0.2,0.5],""threshold"":10},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,339aec095d97482eebe96527482bc5ad059cd958320afd4877a1545870a3f960,8192,3.6548958149996906,2241.377159474707,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aa43f8cb5ed69e43dd302f2e779db363ca0d0799bf6b2fcde89796bc31469c98,8192,3.5083365099999355,2335.009762219232,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,685113433431aaef61c44b4278eb7c87f2edff3022d3f5d789ed4f04bb9925ed,8192,3.6645850719996815,2235.450900729072,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R58,CenterCrop+Normalize+ToTensor,True,False,4186.997289120525,330.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0689632a61288977166a6535899b9a40f37f18dd5eb6f3030bca9442057b1a6a,8192,1.9565333899990947,4186.997289120525,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ca6a672697fa93ce0663f678e9a26463c8a3c33ff8382c19419f6f900fb8569c,8192,1.9260915409995505,4253.172720829633,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e37b4a777f688268967c4b20fa0204e53ea95549a7ade9b3854595f89c1ca603,8192,2.0031668530009483,4089.524538471445,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R59,Resize256+Crop+Normalize+ToTensor,True,False,2333.908227274713,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,11ffbed72ca8b0536e1c426c5a5304f4fbe8a8a1679f47766f3c77cf48420449,8192,3.495442859000832,2343.6229200272705,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f0d0e3b9ed12ba02a6689bb366b373491e4562ba8656082873d04e67e094208f,8192,3.5099923400011903,2333.908227274713,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,76f13875ac0ef69c656493826ffdeaffc4972d81fc3223afa31270dece9b67e2,8192,5.168361228999856,1585.0285297464118,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R60,Resize224+CropAndPad+Normalize+ToTensor,True,False,2611.1959565628667,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a952bc752c47d8ccaee3222293ce72a9b6b41f56abaa2ef9bb76c591f1a8772e,8192,3.052983477999078,2683.276886047555,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6b32b60a21df0691274143c60e31e38c53ad3839070e84650cf4d147a2e083a,8192,4.591455122001207,1784.1838333006463,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0c63c37478628e00cb1654bc6cd100789406260559844ee3e1402244effd2233,8192,3.1372597600002337,2611.1959565628667,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R61,LetterBox+Normalize+ToTensor,True,False,2883.040868775313,330.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c56bc9fc61ead0bdb23e2aa1f1fcdb81eeb91c5b006e28a303fac3e4a462717a,8192,2.766931301999648,2960.680662392912,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3871c303ad37f0c50f44ddb6c91683301f1ef115e4bd15889a1164bad9fa1586,8192,2.8414442849989427,2883.040868775313,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,11ffc5c70e74362ee7e341992a40c64083b712f7a16432245e8d1d22d7cfbeb2,8192,2.862634221000917,2861.699877651737,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,False,4217.270797383858,330.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,70adfcea040bb9617f11e38ba36df1c9f173f62f1f579568832063565269b400,8192,1.960036457001479,4179.514095636956,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,802a06febabb3de4e6efa58b86a59f06f258ed3bb13ba4fb6151b6d6aa60e414,8192,1.9424884939999174,4217.270797383858,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9ac06373eafa8851fb3b04b6c94d9e816758f9f05461655d2f00e752584439df,8192,1.9116469260006852,4285.3101629694265,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,False,2587.402407528803,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5bf5baf87986c01c7d173d335ce7e0eb1cd70f1ef0e36d33715afc30121f6baf,8192,3.16610975399999,2587.402407528803,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cfed393f9f23c2c0c48728c79bdbeced4ddec19d50ef42faf9a67c470746df4d,8192,3.0530965389989433,2683.177520055102,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,284e195f27a9ad007c7137c2dc4219c71f0390cba50e4302c8de44bf5e142df3,8192,3.170194027001344,2584.0689655669858,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R64,Resize224+Colorize+Normalize+ToTensor,False,False,2381.472064082888,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3fcbf62caf97b48cbadfaa695f367820c343d6b087b8c5fd792d34c2f98beb5d,8192,5.109840416000225,1603.1811824002841,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b08e063e5f094f08dba8245cdb0db75ef42a778ee99aa6f812cba7cbcbc5fa55,8192,3.4183980859997973,2396.444122043803,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,841bf4a972066c03c1607b2374bb380ae8665bff1bde62b6b437b4771de5a5ed,8192,3.439889186000073,2381.472064082888,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R65,Resize224+Dithering+Normalize+ToTensor,False,False,2440.0226097754694,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Dithering"",""parameters"":{""method"":""floyd_steinberg"",""levels"":2},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b592464524f592bf24f4d4ed1c2a44ac69b44ae829420254812463871fd98d16,8192,3.3573459390008793,2440.0226097754694,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a16881bb18d876a6d0fed9bb1189beaeee59d08a3413fecf9fd2bb75e65b0701,8192,3.1611767949998466,2591.4400020136795,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d2f379d7cbdd43a260ad6a64d78e72aac1da7b3d3ce98b33395a60e63eb0fe3,8192,3.400725080000484,2408.8980459422596,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,False,1142.9708177469277,330.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3059a946e5c7dc544c335ed1d20a9fcc0f3e3c26324957f558f8c65dbbc9a88e,8192,7.8148997420012165,1048.2540109852025,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b6af2b3f04f644d534472fec741e0dc3715db0184bb1c1e1147ebea52bc2a699,8192,7.121928802000184,1150.2501959440099,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f0538a4c340f46fc2b8ae51a01c1c8c3f51d851b2a4e8040dd2c77bab29279dc,8192,7.167287102000046,1142.9708177469277,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,False,1936.6000105936475,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3912fbbe6120d1bd47f611e00f262086249dc373ecfd5fa9498ea8efa0f9d5dd,8192,4.230093955999109,1936.6000105936475,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7e572139f5e5078f0d0992fb225cdb0dee7ed32180c43c339578a1c87bbff589,8192,4.158262533999732,1970.0535819993822,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a81a89d72c1b98c9a5afe7337df1c61138456e4e773020cd8a988c1589c466a8,8192,4.278910904999066,1914.5058595235669,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,False,2661.8934463352834,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b77ef3da8569005b8c5c8b6f43b451fe39b23c5da40a2a48d56b5a61e6ed9fa0,8192,3.155445670001427,2596.146743352515,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7bf72284549d192cd8874db791e7cbeaec869f38a8249a0e966faf9045624487,8192,2.97011362000012,2758.1436430030135,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2ce1642ed820bad8774870a8da6c008d3b177fec969e81864f46fe27daf603d5,8192,3.0775086100002227,2661.8934463352834,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R71,Resize224+Emboss+Normalize+ToTensor,False,False,1836.2765527858378,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0dcf226d939bfc7ee4882bee077f7fa4cc1441579696757526503a323884b8c4,8192,4.730852065998988,1731.6119560948775,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6124b99682c955e49b9a0ee456a793e1ddaec364c581f927995f12adaa2e2b67,8192,4.461201657000856,1836.2765527858378,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e00855c6bbe133fec911d80390a583944bab0cf3c005dc9dff3fb900e218331b,8192,4.064224932000798,2015.6364711751125,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_cpu,13.0.0,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,False,1951.6517204926145,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,57e70938370ee08cff464248995a48380b72343ce1517cfcc056571495e8a50e,8192,4.29097373500008,1909.123780735481,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,231663e48e59bb824b4d86d87c0194f73b9cc789429b8fe948a5756df63abc2e,8192,4.134683495998615,1981.288291577311,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,89779e8bee43fca2d0d8a557231433fee025362060c4379bf1920fc08e12a850,8192,4.197470232000342,1951.6517204926145,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R01,Resize224+Normalize+ToTensor,True,False,3786.935303969041,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c8babed8a178680c0f1ed970fff1d171f19b3c8ce2101e89585616da136dd057,8192,1.3780767129992455,5944.516675106523,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,38de283ba1269d28acac8e6eb2ccc83d0f398c176bbacc4d872ef71949d658d0,8192,2.2193310680013383,3691.202325833011,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3257faf04a19240762e80d7a2a781e23eac5a4eece072b154c6f9faea5a4ebee,8192,2.1632268159992236,3786.935303969041,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R02,RandomCrop224+Normalize+ToTensor,True,False,4217.16839068857,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9f34def31c90b48e160401745416ffdd50297dfc076e64b015b71c99bc5512d2,8192,1.9425356639985694,4217.16839068857,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1a15f6a56b7942b6a17029e162dbc281eaa97fe7963a88b9d0c0b405befe38b8,8192,1.8582185100003699,4408.523516428845,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5206be3a3537025c1249b76271ec9d48863f36adafcf3d3b8f24464c6bea425b,8192,2.6166426589988987,3130.7293610867664,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R03,RandomResizedCrop+Normalize+ToTensor,True,False,3490.316269614654,330.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db78646c2013537040b96370deb3c0b4a59baf105cd498c67cfdd4a64e81e641,8192,2.2708848790007323,3607.4043540264192,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5401c51b2dde3751f93a837ee8f22ee46e17d673a254cacc910493c2010cb688,8192,2.347065242000099,3490.316269614654,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c54cd7a2ac0994efeb78a7c84a1467fc3e63f1d76bc6e2702b006a49ead478d1,8192,3.0942551259995525,2647.4869286525613,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,False,4244.870160427269,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bd6963fff1542297bdfa597879ffbcb854e50dd8ee6efdd6ffc08925637d2a0a,8192,1.9246917919990665,4256.265878024783,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2ee9852ed9214fd1f54a5473e2bf9fe2ee10e628c121bf82971019236341fc28,8192,1.929858792000232,4244.870160427269,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f3aa373b695b640128c25a95e87e39d7420ac39a9c60e3678840c1c8f94726f3,8192,1.9304511699992872,4243.567580112905,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,False,4169.167654088294,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,35a8841d5987aed21fd383fdb717aed94ef613f8609c037456cec812520e7c5d,8192,1.9428010810006526,4216.592259553745,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,73f9652d49302aadcfc1e5943a8b54815cb41a3d7c45efc42a6138e4e701ac10,8192,1.9649005939991184,4169.167654088294,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6d90ba6b80bc3ab1c41eb662f0f01e7c176c10b71b6daa8fc43c5722badf69f,8192,2.00458922100006,4086.622792430826,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R06,Pad+RandomCrop224+Normalize+ToTensor,True,False,3563.1199819546673,330.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,927e881af4eb516206e51c8ff6cd9d5a1bb6f6ae7eb2d9bc32b2fe5b225b4726,8192,2.2981060329984757,3564.674511258913,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,84c6f5644e1d28459a32a1ca08c09f2f2a2a22a844964b7d343a0c57fd974e49,8192,2.2991086579986586,3563.1199819546673,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2843da1b9f1f781c9973e940bfe97e9c55b936a3c759ddc76b702823d67dd845,8192,2.3607364290000987,3470.1036080803656,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,True,2518.884437455536,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,31e865af9f80e8fc0a85653da86bfb6ba24a8b83dbd91358b5b175595072a356,8192,3.296345321999979,2485.1765211994534,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e8d84ab317a7d608a16104cf803a89771dd9a0966bf08183ac2af6a7f48acce,8192,3.162537166999755,2590.325288657907,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1e800515032d1fcbb7e2b4656ca7e0c32a74a91bc44c9d08c7fe4b9a6c9833ec,8192,3.2522333610013447,2518.884437455536,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R08,RandomCrop224+Affine+Normalize+ToTensor,True,True,2395.9751936051575,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,88d3ecc58017042138e30ecb9ea298afb75621dbc5f781c8bb54e956dcdd060f,8192,3.2962982910012215,2485.211979256814,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b86b1f5b6366bb143a5d3da3c3b73c8c22f34155485a5066a02340fa463af56,8192,3.4190671180003847,2395.9751936051575,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a775f3e917826d1df877975bd18a0a68da6abf09297b889e64a66b62bd85807a,8192,3.4822043900003337,2352.532787427568,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R09,RandomCrop224+Perspective+Normalize+ToTensor,False,True,2236.6745179190953,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Perspective"",""parameters"":{""scale"":[0.05,0.1],""interpolation"":""bilinear"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ec0f80c1adf7480f8453f12d58593e7e1ca4a39c63e67a3f5511a595fd613bda,8192,3.6241296120006155,2260.4048080603275,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b42c99d2803806e19c7b573e914d8cd8238ef6a6526063375ee071ed44e07c4c,8192,3.662580287998935,2236.6745179190953,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,781d9e2e9cba341a65e6d51e3aaf1fe680f7066086a0855bd0e65890cdf50f4c,8192,3.8235244410007,2142.5258623051914,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R10,RandomCrop224+Elastic+Normalize+ToTensor,False,True,230.810681533654,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Elastic"",""parameters"":{""sigma"":5.0,""torchvision_alpha"":32.0,""kornia_alpha"":0.14285714285714285,""displacement_range"":[0.0097,0.0097],""control_grid_shape"":[29,29],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d2c509b0363dd1f55dd1281fefda193b1472825db9fa5326431eff169a5a4132,8192,35.49229154199929,230.810681533654,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f354599da98dbda8471b16cd8596d980d99336d6017a6c9e3ac3dda339882ead,8192,34.7079208239993,236.0268147879236,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,11124de3a7f93423a25eefefcce2c0c94e08814496b6747d4097462d7eb1e556,8192,35.917473106001125,228.07840562233963,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,True,1203.2041478620874,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,45a3a51b21b38f51029a377e1f96fff16b52309129e0fd2ff723071415ded84e,8192,6.716034077999211,1219.767485521827,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,390b60ea48ed7ffd160493f2232f0844f4fc955988b989e0a71393f29b68923a,8192,6.832053998001356,1199.0537549024762,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a59d98b40ba5d364ddbb7f0349df9d25978a277230368d629af25a3c074e6342,8192,6.808487166999839,1203.2041478620874,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,False,4030.095943796614,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d38d4d8ac43834c8de5e39493adae204c0ae72e0ca1dbce5a94f535b1c7a7453,8192,2.032705949000956,4030.095943796614,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,de5707310b3fabe0caa02d3a8fa34b88005a4d7f32c2dfce5a065d81b0fbddd4,8192,1.9875220949998038,4121.715185259769,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,095e3a38b9c521e5fd589408080d6a98fc7d78cdbc43d976f12d0bb973d21a97,8192,2.1282781189984235,3849.120999211884,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,False,3876.585308372817,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a9871176f492f63c669051980352110e742b15e9834cd99b8d341a0c8199da91,8192,2.1131999810004345,3876.585308372817,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4007bd2ffa5234e4d70642eb9be6c606ea6f5bd78330dfca3c64962d65731209,8192,2.0867465080009424,3925.7283855947394,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,036770816a7afd1eaadfe496d1a9f2e099a757f0c442c6066216920459a64425,8192,2.142525163000755,3823.525688970922,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,False,2204.227788866965,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a04d88c92ee8d4e7e894a8a064ced30f93e007eb1affb24244ce0cf45a9ec51e,8192,3.716494293999858,2204.227788866965,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,af34edf5a45f26744cc4c4ff625a1b24bb8fc2bd390c430ea1036d4d7ec0ac57,8192,3.1794822989995737,2576.5200839701542,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5e40c8dbe07b0b198583442cb807485cdff1de797f26c44bdff734490f5ef3cb,8192,3.959253176999482,2069.0770793820016,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,False,1235.7826765069578,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f69fc4448825b918b5e13e0f5f2629a1cc3d5068128d92c45af640dbd2c18408,8192,6.628997279000032,1235.7826765069578,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fe20c968ba5a5bbeaf7af4008c2866d39da4271cae80a297044c0fe5ad41053c,8192,6.468033994999132,1266.536324072165,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7736f7e44aa29a049f936848441e2bdafa2e180a0b50602bcfc7d20455849e11,8192,6.725915955999881,1217.9753737024164,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R17,RandomCrop224+Invert+Normalize+ToTensor,True,False,4231.669020507783,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7adccb2416aef444d5c94241969e6aecb552486e2e233735b2504d2c2a9ff9ee,8192,1.9158858209993923,4275.828919557831,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,26191b6342c3a1263cbbba6c29bfb9dce8dc9e9ebbfed5d709440fa5850a2882,8192,1.9358791909999127,4231.669020507783,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3dec42d03515792f35ba7a3a2695af6834244063af77d9624541268b1c32812a,8192,2.0033379679989594,4089.175231966779,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,False,4264.3862483629455,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,86b672cf6bfcbf12c53ab8f12c4da6e06747a60c3ed42062c298137651c5f8b5,8192,1.92102673699992,4264.3862483629455,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,685ac9e32d4fcb42b0a893f7d3c61e3be027181cc2e1d3a0d81209317e492eba,8192,1.845613144001618,4438.633321736258,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,904aa5927bf6dd5887e7c4c1984151c3e49add3e2484d5881c6ba9f1cab94b91,8192,2.6390901499999018,3104.1001005593935,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,False,3391.245233252045,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9c3ff344ebb68dca5929386b791dc14afba046347662efeb6198cc05d6f93e9d,8192,2.2472136010001122,3645.4033547830913,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dee745d3377e952d1a025400bd9d182cdbd9cb6059e9165e83c4b41130c2c07c,8192,2.887020969999867,2837.527016646636,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,089d568e5d24a75df9d0a0333805cf0da5edc79dcfbf12fa651dc417d452ba91,8192,2.415631851001308,3391.245233252045,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R20,RandomCrop224+Sharpen+Normalize+ToTensor,False,False,1969.4490537796053,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Sharpen"",""parameters"":{""alpha"":[0.2,0.5],""lightness"":[0.5,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,293b8b5288754a3ce31e99df93fdaf7e04d74a0f3a2b691e5feab95fc45719f5,8192,5.4490513050004665,1503.3809633031706,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d6afbd94754879dafafc3085b8995bbec471273f4722e3d3e7931e1993e4a645,8192,3.5621346219995758,2299.744638904603,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f3225fc25d94c16dd0dd2b07a0a27794029c5e8cc6c9faf06216556c27546e8,8192,4.1595389249996515,1969.4490537796053,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,False,2820.4004532151484,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1cb56eb7ae1cd9a13a1e87e024e314f976072fa1f91e059e3b63bae5817a65a6,8192,2.8874311309991754,2837.1239445510914,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6cdfdb8934135bb8a4fbd522970c89b263ba4926003f493f0935a1975f154491,8192,2.9045520790004957,2820.4004532151484,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6197d1e1dd4e2ed8eb6fd8d12dfa1345a1564fb075627f9ee7218bf05d17e4c3,8192,3.096448144000533,2645.611881430103,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,True,2984.559714405661,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,05a7694fa50640ce7569a534318d507a55c3fa6f5ff8a3dde88870947b47ed86,8192,2.8074523330014927,2917.9480284325255,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c4d8b1a081a0380b0d23fb7ac17ca333a17ee6dc20bf40172edefd990441e7fa,8192,2.639501907000522,3103.6158671729195,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,36d141c503ad9ea8aa2c461779498fb96815cbd382be2d6ebf91974ec24c28e5,8192,2.74479346499902,2984.559714405661,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,True,3943.1077155518146,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b233b7f0bbb3e4265e0ff68253462169350b6c44497dc178055cd43a8f2daf5,8192,2.077549129000545,3943.1077155518146,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d2750dec5dcf12ca71cf4660196c587aa21c371b71f88aaf5aacedb1a99b6df4,8192,1.9796186860003218,4138.170677986149,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cfeacadce86e76a45003b4a06240d84cde0f3d7fe6588bc72365245ff2340901,8192,2.205299669998567,3714.6878999919877,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,True,3403.984120748354,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dbcf7667ad4d20748c734bbdf1aa01894d3dc07ac9dc4043bec7ca0ecc61eae6,8192,2.4211765740001283,3383.4789614148835,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,adab73e92adc190a29c0356bb86d3786b4d08052a2185fdc52e7fb4a3a7dcd15,8192,2.3740231080009835,3450.6825027907885,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d1122c08a18890f8bb72c1137cce0c2052cd599eb78cdbe6d70581338a0dd2ca,8192,2.406591719998687,3403.984120748354,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,False,3151.23119641414,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,118414f2b04162f7b7b0c7974e561add11a8db2f5dab306a0abf76ef229923e2,8192,2.5820019859984313,3172.7318741128875,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0ba74fa298df8ef7cd153cec7c60f092c4ed96e89e84b8d746bde1cc2355cd79,8192,2.5996188440003607,3151.23119641414,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,162c0d2c751f0165beaa43793e9ae8a0663f6b741392deeeb8c1ed8f04263eff,8192,3.498830939999607,2341.3534807717574,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,False,3754.614233322268,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f1e8633bd678ea03f3375cafe5915e251fda18d10c49a99298c7504acefdaba7,8192,2.1792186310012767,3759.1455411869597,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,27da6c122c479466b5da89a2cd52cf7b1a074a928e81986633dacf20aefc8580,8192,2.1818486510001094,3754.614233322268,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6033f73f9473ed97c91fcd2824b822cdb662865fbb200570f800bbb170917220,8192,2.248608415999115,3643.142105896674,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,False,3431.179206622537,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2bba0f8d28995a5975a53d5fae428d98fb8482b80ab6eddb73ecee6ee1067ffb,8192,2.3875173830001586,3431.179206622537,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,64332e0af4d7e88e682eac77f1c3ba31b0e7098e025919cf0b41b3f6aef88b16,8192,2.3435263100000157,3495.5869558810055,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,21e657ec1a36c0c8db47a8bd4b4bd2446cec1b04509ec1f9a66a357421ee9294,8192,3.147113638000519,2603.020081983658,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R37,RandomCrop224+Hue+Normalize+ToTensor,False,True,1377.0599003587527,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b570cd68ed0ec9be3d5559dd48d14b940be7e1145711eb33cb289bb367deb824,8192,7.420554039999843,1103.9606956356286,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3ca723fd76f6d7e8d2fcac41e04fc0667bc9e78da0d7d3a4f079576a2fcf03a9,8192,5.784758424000756,1416.1351952074065,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ce01870f2fcf9e71aa8f45c86011cc688ba2f781a4b334a92409480b0df167e8,8192,5.9489060700016125,1377.0599003587527,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R46,RandomCrop224+Shear+Normalize+ToTensor,True,True,2787.8727657207246,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,588a6fe0c3142512029d90e8dbec7c0cdfa43c1d9f64121033279163d42eeb12,8192,2.9113570950012218,2813.8080395790685,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a74c8a1cbb1e43870d24ddb1a29ff1959db0041b7f062009c66fd8d5568e1cbc,8192,2.9384411299997737,2787.8727657207246,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cec52e16c476ae69ffb016ad1beab741345518a1b50ae551880ef17ad9572c2f,8192,2.9553127939998376,2771.957004562154,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R48,RandomCrop224+PhotoMetricDistort+Normalize+ToTensor,False,True,1161.014480093005,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PhotoMetricDistort"",""parameters"":{""brightness_range"":[0.875,1.125],""contrast_range"":[0.5,1.5],""saturation_range"":[0.5,1.5],""hue_range"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f881031852097ff4812298021695a4bf7981417691c2571dcfd4059fd5ff8254,8192,6.933863210999334,1181.448169759804,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fa750c4ab0d5310d252c034726d60ca3c1e9743e6b927a52addc5eecea9db268,8192,7.055898217000504,1161.014480093005,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,03fc23af91e6ce45e1c8aeeb49034fefd8fab0b066f92cd51c31f921a6776cd2,8192,7.126542350999443,1149.5055521351296,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,True,1219.712026681459,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8c92cb1f7003e2c451a5003c3f05e29e003d60fdffda2422ab90c814ca7fac72,8192,6.716339447999417,1219.712026681459,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,82e47b5ec56c260a2402f975201105f88ce0a636a151fffc07eb533a98f9994b,8192,6.615524128999823,1238.2994665667584,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,689b003c42c78b6df82bc851bd0f54c4655256a7a02b04ebf30d68f22ac5b7c5,8192,6.793962350999209,1205.7764786987932,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,3249.8380359200937,330.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,691124de78d8c5ec4f83f55a0aa09c5cedefa046c05154c8b21af5e644085178,8192,2.394554299000447,3421.095944000755,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9ff4fbec7f059c901dba1fbcaa153f8e0d734f0c42f34ea81c12b7ca210bcbbe,8192,2.520741005999298,3249.8380359200937,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d5654f3b6c0459563b775605e13a0195de7985c2c16a0fda06901e28163815d,8192,3.3081643170007737,2476.297793885576,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,3132.6967202585365,330.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3fe119f5b517ecd0818d9265ffaa4af948c231afb6b4643c948b65b23a7cb34e,8192,2.5920695460008574,3160.409030166234,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6899cb38e8a4bcb5ca8ef90e96dfb8a41b2b0603453ad19db4799376b0c1f519,8192,2.6149993859999086,3132.6967202585365,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e84f5773d05dcc44e58aa655d860ae5e801a4354432205498b2cdb6d19862073,8192,2.7665576609997515,2961.080520924207,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,False,4100.900528968746,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8bcf7eeb9548cb7b4cf2e3764d4ea3728bb213ec1586f6c3f4d6bc63ff6a2074,8192,1.951169898000444,4198.506756584934,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d930fa9162887b6042f98d3dea2d2aa16f6a5ed390e629e0235d36ac06e5e7cb,8192,1.9976100230014708,4100.900528968746,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f3326350fd4d3cee4370a1afd06bf11317d499885aa58c5d21e723441084c9a6,8192,2.0342271699992125,4027.082186697551,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,False,4049.0581052827256,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,faa724e6920a08d5fa6a91907c7cfa1ced457d996735e47b455146a659d44729,8192,1.9293205209996813,4246.054458465666,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a1c0e09402da604d2f9f75958606083cf3dd2a8bb7c83b11340defd2e4c2e7e8,8192,2.520262988000468,3250.4544323365985,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9ac2a2619830da5788b0886d3b7dce82468abb17304e2c3f39f2dffaddfc89b1,8192,2.023186574999272,4049.0581052827256,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R58,CenterCrop+Normalize+ToTensor,True,False,4310.773447586347,330.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8ee115d0b615476c3691a395c0e1326b26f3faf8edf8ea9a6b6cd139033bbafe,8192,1.828919630999735,4479.147066468984,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ae849cff730503d7d3bad5e21022e6c05ff1c1ae39f4815b7d6516887ea84d42,8192,1.9003550289999112,4310.773447586347,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a078900abbf95425ad6896cef4cc3268ede378cbec2016df9cc51526442d9d50,8192,2.5987456790007855,3152.289993667181,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R59,Resize256+Crop+Normalize+ToTensor,True,False,2915.7813194656906,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,01c70938e9ba5bc8f6d9fccabd24691f0219b333b05ac32a3d29fe75700507d3,8192,2.1741102679989126,3767.978156664544,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ab4509a3b412b7675535529c182584b1be2d82e5643e6e7a538479de52ae35be,8192,2.809538543000599,2915.7813194656906,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9c083c4d5e886ac675372f99358c669f691d218b485c602dc8b3d1cfa09a6d4e,8192,2.9608783010007755,2766.746609352741,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R60,Resize224+CropAndPad+Normalize+ToTensor,True,False,3778.667248618252,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5f969a38bff417bddba7e4456cbd7b659bd6ca5638329022c9b4d14b6d5cd7a5,8192,2.226738123999894,3678.9238535534187,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a11fb201f12103ebf18134651553b3264ebce8e451e496acd3e6ae27d8952e3,8192,2.11915647800015,3865.689053661011,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c2e9e4e0ce87b719dde8cc2eafcc6045f1b3a2727f2229f861315bb229fd6e89,8192,2.1679601460000413,3778.667248618252,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R61,LetterBox+Normalize+ToTensor,True,False,3838.528125387535,330.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0b594a70a87e53cccf74214d51efa4a900c919cdf8c29a17be8f270656bfc1ba,8192,2.0670751640009257,3963.087623840432,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,705857bb0b6476c99f4fc1aaf9e4afbd8189ff447c70c5f0cfb47670d4b15dad,8192,2.1341513549996307,3838.528125387535,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6b4e7ff681562ef1d6e37d12cb7e02c33a6354024ebb24f68d1c3fbcbd4642e5,8192,2.3413067199999205,3498.9008189410906,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,False,4267.146593978551,330.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1c9a1c4a28ba790b7cdabdcf9e34241fe66db745649116a90f09006164679c50,8192,1.830440453999472,4475.425563339501,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,44e9054f4ffc8dcb02d6f2c4ba761120d7d7ae9ae1b7e95abd62709124803d0a,8192,1.9853572600004554,4126.2095064936175,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f11599ab421ca10ca6ffaf89efdf52ea2fd4c988340891221e6e129ce8bf7d5a,8192,1.9197840569995606,4267.146593978551,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,False,3801.749618726891,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c76b3bf805f03d3641d5d1bb7a863004c83aa683aadcac19faf95ae3f5b255af,8192,2.1371856829991884,3833.0782697850923,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b855302eeb49693eefb452a6607d290dff0c6d8142dec8aab46d628788236d50,8192,2.1547973490014556,3801.749618726891,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,34a2cdf0c81b3821f79eaefb914014eac4d8d4fa271639495360f2a406df355e,8192,2.4494916280000325,3344.367421532535,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,False,3170.137291851688,330.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1da625aec1815d635b7fb3e859dc8562522db30cf064fd9d7689681a33fb7705,8192,2.584115211999233,3170.137291851688,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8f6df90c821e013bbfc899f32411135eb746945ee3b3f58bdd1967ddc6d54f28,8192,2.5790950159989734,3176.3079487891428,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,160580b06a2ffebb88387e8efb6cc0e7d55675058e86ba8ffc8251a435b7147d,8192,2.696449233000749,3038.069435812636,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,False,3308.97729733626,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1e967f254b3218eae0d4df5fc3b16aea227d831576daa74ec5de6d355e8d36d4,8192,2.475689393999346,3308.97729733626,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,51afbbc452342438cf91bed28828ed0fcb36e57f90dad3aa3c7e035eb335bd74,8192,2.4721250679995137,3313.7482023225903,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9fa863453fd259e37fccfee6c0bbed9f93370924c85b179e7ef2a65dbc549cd3,8192,3.216748414999529,2546.671030224538,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,True,3452.265384508895,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,83b983ff112b89e4f00e2abf0587c508977868a9acdd37be1d2fe8521268dd5f,8192,2.2752564399997937,3600.473272366935,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c187881dc626617633f59b27417cce6f0642bc675e908e538edc6e7c6a8fb48f,8192,2.938127639999948,2788.1702239458,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,171895454dabeaa658f56480843397d05e519056c859864a59f1b88d8970311d,8192,2.372934606000854,3452.265384508895,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_cpu,0.29.2,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,True,2043.575028597896,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,14b2fc13d7cc22aeb582465c647a4498210bcaef1913e8d8f31557ece9447fb2,8192,3.2711367739993875,2504.32817885026,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ef7b661dfb86aae9e140b07407bf5c28614bfa90a18e813746f761d26b7b7dfd,8192,4.0086612360009894,2043.575028597896,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ef31658be8dea1380bc86dfa786da38874543eee0a56cfaa26752308216c2d43,8192,4.203564953999376,1948.8220331188004,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R01,Resize224+Normalize+ToTensor,True,True,3886.9755627556888,386.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c095968ca85e588ddca389836793b71e3f2c6713a3e2d7bb298643745f7f13da,8192,1.3967159509993508,5865.186829246577,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a306b34e045ca7e5f5d20d5e5691eb11a858bcb24c6c556743ba2658f701f0fa,8192,2.1075511970011576,3886.9755627556888,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,19650b9e8cd966e0913887085dec39ceaba9b539ec22d57569e31fdb4c6c06ff,8192,2.14480322000054,3819.4646127013634,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R02,RandomCrop224+Normalize+ToTensor,True,True,4353.39012970205,386.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b002f8f666ab18a8c7c364d2f74f822326882a9cf4290990a8ab3cb03a633b12,8192,1.8093346759997075,4527.631127985591,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b223313e1e109562cf9b4a61e2027b514100e20596748c91e824ed18b5967a67,8192,2.3789727759995003,3443.503045787574,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2f33c2b3aa639771123786e5f10759726df8758b6155349b57ab09135a259379,8192,1.8817518660016503,4353.39012970205,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R03,RandomResizedCrop+Normalize+ToTensor,True,True,3690.819465843538,386.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f4c85f6a2d5673602d348a08758036c5e272b9bd0cfd7d315a52375572f693ae,8192,2.219561285999589,3690.819465843538,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7abe006313348e312253e6ba7c03f40151fa8a7d214ce866c534ce482905b49d,8192,2.145083842000531,3818.9649465449525,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,95b9fec5e12fef95ecd4e0b7ff134f2d656504b8a8b85791fc62d629fbe6c5d4,8192,2.2361811409991788,3663.3883766409103,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,True,4482.41631549926,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,68557f210420bd76ca2998495302b3d1a63ebf9130d216b58013e28620dfe0ee,8192,1.743155955000475,4699.522137706702,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d7272623b276eadd8cca734d8712e3fb90f5cbea38a3898745d16bb5f45751d3,8192,1.8275857090011414,4482.41631549926,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ef8b1e1f222a530932f235880948b3852f08486a082b96289a1570e3e06403f4,8192,1.8394424319994869,4453.523446827981,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,True,4556.050576125633,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cac5e0305ba5a6b69e2c722a532addfa19b8ba17b54baa88618af95876ba802d,8192,1.7980485209991457,4556.050576125633,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3d3d90018c0155b35bf649d2ef131319fa117d040660d1f0e6842fefd9d70ff2,8192,1.7974952620006661,4557.452903036895,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db6bed9b04442edb6ede5b94f4c57d3ee71ec9ccf4d60b70c42f19f03b3a27bd,8192,1.9088792170005036,4291.523490350746,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R06,Pad+RandomCrop224+Normalize+ToTensor,True,True,3755.5406579648607,386.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ce35586e0a5737c512001821375b86b1344731ab66866be6d14bfd86b69903db,8192,2.1817036640004517,3754.863749451128,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5b27a7fb74b7548f99cc2ee6ea96e942574d4576415b33d171178bdfad8cfc12,8192,2.105777142998704,3890.2502229339852,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,80d05c3573faea2e37c16a10f30f3e17cbbdf3422e16f208950695e717b87b8f,8192,2.18131042800087,3755.5406579648607,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,False,1522.6141725555206,564.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e470424226ed94b425d0d8c9ea6aa9e6400728cea3eb32882122f290efd5767c,8192,5.647756220001611,1450.4875353840366,564.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eeb8acc5c9db1f60c0aff77cdbe2a91654936ded3feebb3e8cb8c7da8096f4e4,8192,5.36861333699926,1525.9061299018504,564.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f42778ec5f830f80fb9a89a67502481cab0cb459e83702b6e12fa463349f7551,8192,5.380220510000072,1522.6141725555206,564.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R08,RandomCrop224+Affine+Normalize+ToTensor,True,False,1515.077284009102,582.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5c34ee57d82298dfe687fcdd119b351eb2e960d36f21ba9763945d0be14625bd,8192,5.4022596909999265,1516.4024812890304,582.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6c4c306f40a49dd28bb6f6b3602d8f6222e3716b139c367741f6fcfc40976c7c,8192,5.603379524000047,1461.974860869683,582.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1f0cb39905687716f281560901418d21100b2ecafe6636ba441fd7ba7cab0ab1,8192,5.406984901999749,1515.077284009102,582.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R09,RandomCrop224+Perspective+Normalize+ToTensor,False,False,875.4381059310565,582.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Perspective"",""parameters"":{""scale"":[0.05,0.1],""interpolation"":""bilinear"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,19fa2d6cd07c54cf83a59dd57619d6a13abbb9d72f8a4b26cc93a0e652a07e8b,8192,9.48122241800047,864.0236078047456,582.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,24daba8d9d59546426b05676b1aa79d31d6aebb8d8a01c5e44dae4ba379e855c,8192,9.357600433999323,875.4381059310565,582.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,434275470b9a3df7826cd52e282fc7aa0d2209f8b03c311d3a73e4e81a7bded7,8192,9.06083088000014,904.1113456914973,582.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R10,RandomCrop224+Elastic+Normalize+ToTensor,False,False,22.426292819258897,562.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Elastic"",""parameters"":{""sigma"":5.0,""torchvision_alpha"":32.0,""kornia_alpha"":0.14285714285714285,""displacement_range"":[0.0097,0.0097],""control_grid_shape"":[29,29],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a505c33798c3cfeefabc3c345acb886dab9c134e8838d0c163948be68a01cb45,8192,365.28551847699964,22.426292819258897,562.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,154e3c8abd16af06422d9db68f9551cb03b3ef44caab7b17fa33e17f9059486a,8192,365.2724962960001,22.427092329890556,562.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,de53d8d7ae690cec1a6d994d1b9ce80b1216c3fc1cb6d88748109b7547f17482,8192,365.39875930199923,22.41934268098972,562.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,False,765.7307597171425,548.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,32220ece6655fd53a7fb84fc875c131cdb9bad14af5ca9f3e22b14defe0e8c5d,8192,10.698277294000945,765.7307597171425,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d7b1f1ba4f7e7e073d37dc0f0cc97626ddcb98157347e81dd163c33cf7089cb0,8192,10.595301145000121,773.1729271202236,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f237000904e82849fc33df07fc24cc9e70ee339582a622eba70067e3677777df,8192,10.71444725299989,764.5751392080781,548.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,True,4550.311505093319,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,37ef7e1957d733b2c749c7b7ab4f04e1dcb5f55de15c5aeed37abadb32186445,8192,1.794782008999391,4564.342610369224,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1db2e5ec15a3162003492f8fb444fbb391261b1f6fe0e7cce6ed6c488005b787,8192,1.841634857999452,4448.221624616121,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d0d312ab2313cd71979e29865e62a7dc56491c513223953bea95c0102648a6b1,8192,1.8003163060002407,4550.311505093319,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,True,4472.504367104277,484.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,96ddd63b48770af0ea6f6560ea8b612706999651cd12eb72fd2ac0ddff49ea91,8192,1.8316359979999106,4472.504367104277,484.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b2d83d5a215d930560879270fd3a2d3144225a2b5af44810530baae506182f3c,8192,1.7963147469999967,4560.448002601637,484.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4533877837484231136e03d276cd558376880cd253f7978164c41d0d90619802,8192,1.8969361159997788,4318.542902369915,484.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,True,2917.757715688682,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d519b1f2ad08c019f8f53070443389ff72150e8d877ac4a9211178a049bdd6e5,8192,2.8076354510012607,2917.757715688682,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0c5b1599a2e361221c163558abd334f8e95961fa319813e3c35e4debd2623974,8192,2.7973019649998605,2928.5361761079694,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,43a58fd0f772c663630b09251d7608223f52178554509596c773a2ca78ff1733,8192,2.8367462209989753,2887.8156034398958,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,True,4403.469555799392,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,41c442c3c97da99ad774bf1b368114eefd62c669e20db7942a07f39949c9a1e5,8192,1.7566521939988888,4663.416029641882,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dfadcf60b039cb4e156083218209f4b2366c91f19998178637be75f083b0885c,8192,1.8603512290010258,4403.469555799392,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,294867a5f64847a397b8062af7c1fb69c88ea7f8ef416b5411a8f2fc8fb801c0,8192,1.873177724000925,4373.3170083310015,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R17,RandomCrop224+Invert+Normalize+ToTensor,True,True,4454.688856059898,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,55af970fc3409c7c39c606bb963757425a845e56e6484498f1f24bf6f0dbaffd,8192,1.7628314860012324,4647.06925480583,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e4a3a3e8c65d7cc2d6a366cb4cce1e525026f245c3abafcba9bb59ca470d30ef,8192,1.8389612079990911,4454.688856059898,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,49204162d58bba7615da4e36298b6cd8bd34fb50f201d70ac97867e48d3354b6,8192,1.9602514370017161,4179.0557299781885,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,True,4502.752633493176,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,46da9d7cbe035fb17dcf79694a143103b8a5e910ef561660e317cf47a09cdacc,8192,1.7312730070007092,4731.778273486732,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b555e1a8efe5194f608583ee60da1ee2684bac807097c4a8e0710c8638d5dedc,8192,1.819331565999164,4502.752633493176,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cbb022403dc8ccbc5c94bf1f24ddb66d63c368a6fa8111d129417cc87e3ec179,8192,1.8570497630007594,4411.298050927163,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,True,4431.739525778335,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cb2522d59ade8fbacb3381695095caa1307804c868abf9e896ad80f72d801071,8192,1.8618603440008883,4399.900361160542,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9008d5cd14fe7abcca11971a01bf15d9d6d0cecfdbd137cb4b22324095205b37,8192,1.8100136800003384,4525.932643778951,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e012bb4390dd86903606af59a8e3b6e10bd6c55d0fe3031fce1c00bc324fb531,8192,1.8484840890014311,4431.739525778335,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R20,RandomCrop224+Sharpen+Normalize+ToTensor,False,True,3335.221337862345,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Sharpen"",""parameters"":{""alpha"":[0.2,0.5],""lightness"":[0.5,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,296a8431123ca68d8e7356f011bba77ae5f896216b450cade062d7d6ff4d30bc,8192,2.4195643269995344,3385.7335011046293,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,107ea3e674ec5e8e7a9ff3a905b1aceaf277f69aa2b4d5147ef5a440dfdc9d15,8192,2.4772194430006493,3306.9335149723565,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db267f49a02cdb17192eda632f0cc223f61bb9dd20bb44171838d77448f416f3,8192,2.4562087999984215,3335.221337862345,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,True,4269.558574333999,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,321b9e2a57cdf82f75011bfb10485e29429ae4d17e8f296e5b74d3d245e06101,8192,1.9510957029997371,4198.666414674126,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7649a1bc31f012ec15904aa0909660708d29b7d47c77cb7cbaa85a22f00d5872,8192,1.8949005710001074,4323.181978712663,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,93d2f587be2bebd59c3352f1fc3d46feedd3fd96427a01ec7a6c10cfa6c124c0,8192,1.9186995230011235,4269.558574333999,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,False,1671.0685812987883,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db95c42f6edc2d12cca6912108858f334c67ee75fed3792bf29a0dd05000c2ef,8192,5.018993091998709,1632.1998954451055,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8ca55e0c64422a2a6453c0fa4ff3821e1f77d64179a5a7e58ae9891a774a3639,8192,4.902252421999947,1671.0685812987883,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6c6c4d9f9c2dffda6c133413610e000180dfcf4be5c1b5ca5a2ee96ea6a20a11,8192,4.847112472001754,1690.0783811638846,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,False,3000.525531499272,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,51b07fd3606729f12ca11bc8dbed9aec10600787c291e09f1bf89b627511588e,8192,2.733733132999987,2996.634858432628,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,145df40997768fe4251fa945ac2e78c5e4d39978160af0146eb6661dd612bd17,8192,2.6724835120003263,3065.3135793785955,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,06b8a33a6fc3535cbaffdf355a17ed06fe3b744c4dbabc38fa4bd2fda30c0621,8192,2.7301883999989514,3000.525531499272,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,False,2427.5639634907043,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3938cce0b613434abc3e9838ecfac3198886c8c1fd55e3550dd27fb26c8ab837,8192,3.3659718170001725,2433.76963485716,464.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,54e7c915f8406bf6fdaf5201db23afdb1787f4de98e9a7d3ec7367d720f18d86,8192,3.3745763750011974,2427.5639634907043,464.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e460e607801ea2d3bc875e3e6bb7dbcd653915336e3297eeb521ebfca58558d8,8192,3.4299749190013245,2388.355656660368,464.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,True,4454.730129195624,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ea948c4b535886c36be9346d3ce7e9c0d36753f6e81793bd8771a1bf9cc158d6,8192,1.8122437620004348,4520.363193832881,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f0931283f95ba5e70fb0bb99442fe4e7f3473d35251eb5d6fa13afe379f791ad,8192,1.8389441699982854,4454.730129195624,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c99bb7ae7525f1a273c2c6e5bf8d6e2b0d06d52344bc71e4e61ad8ced39bd6f8,8192,1.8863584310001897,4342.758971663947,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,True,4348.136850799855,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bd855fa2ccbac2fa9f29764908b9e3c2381bf655a529f936438a5b4de44a3ed9,8192,1.785247038000307,4588.720678778458,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f02ead15f87703ee5d2a1867532a53e996ea26de82e345eb4914ee8ffb84e835,8192,1.884025338000356,4348.136850799855,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,66acf822917f2dcfe40ee75cc05cf724f0b6373b4ea630433b76d10fcaeb9757,8192,2.4868011609996756,3294.1918028970504,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,True,3594.7395837691565,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c361d6d7e28d3a4cc5521e87ad942aed4e3328e47a15e37b67fc01f7b63f532a,8192,2.258553595000194,3627.100113158615,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c16bcfbc229a3bcd158335bd8fd5e2cb73257f18a31d414c337613cb54a86b6c,8192,2.2788855239996337,3594.7395837691565,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f296430a63bde0f9bdaa9b66c28494aaece49cec617c594cdc865acba36cbcb9,8192,2.279830645000402,3593.2493573436263,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R37,RandomCrop224+Hue+Normalize+ToTensor,False,False,967.6817201675071,546.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d7174a310f9cdfc43fe5d05a5a2e891fb52e3f635f73d2000b034ea0b76e6def,8192,8.459186359999876,968.4146502241286,546.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aef72040f7f9cbe5ded0b4124d9855642d9277478632342941f184c8a9234d1c,8192,8.53960098099924,959.2954071539575,546.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8e0c8a95b5872e55b631f98ea365e407ce391a92968d0ecf2a218dbdeee35fb1,8192,8.465593416998672,967.6817201675071,546.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R46,RandomCrop224+Shear+Normalize+ToTensor,True,False,2059.591370448998,566.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,27baf3642843ea5d1182ccf8fcdb3369ec29ebac8558b8ecf9cb893b48730a6f,8192,3.977488019001612,2059.591370448998,566.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,854c63995014f9c7864e4328bf3c833ae64893a3c783dc00462eccacd3ad83d8,8192,4.566547718999573,1793.9153391338439,566.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eded328e0258724c45ab4b87bec0e8224fde900f3df6bb98ef14b0aee27f5b01,8192,3.9666953470004955,2065.1951519782233,566.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R48,RandomCrop224+PhotoMetricDistort+Normalize+ToTensor,False,False,701.6579765144629,548.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PhotoMetricDistort"",""parameters"":{""brightness_range"":[0.875,1.125],""contrast_range"":[0.5,1.5],""saturation_range"":[0.5,1.5],""hue_range"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,33d4a7df10f05201a05539b29eb4340abf388d2ed26db4571cadfbd56dd6891f,8192,11.683370709999508,701.1675143534279,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fa329f4749f67cb30e20448c285fa38fce41af11698f22bde40e0d6ccbed30cc,8192,11.675203979999424,701.6579765144629,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8e3bc2b28fb2c8f1a47d24e26d955fa722c53202417f236b0853c56fd0a9b7f6,8192,11.652440166000815,703.0287118660693,548.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,False,771.2322886525343,548.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d22c3c8391690526ea50e132b604dc24853589dccf29c666aaec2804bd32cf52,8192,10.60206664100042,772.6795423375113,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7c22757b8b3b13cf25f852d56d8ed18ed73e95371ec69dad5aed33065633ad36,8192,10.658598666999751,768.5813356837776,548.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b31c312ec67c69352659ec3a1a0c22c1dd20e5ccacd69c62b64290b3c15f768,8192,10.621961918001034,771.2322886525343,548.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,3258.3227632267754,386.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,813f0e9c380ad0120f22357d354b9c864115476059841aa1b29474c0965dba08,8192,2.3503949899986765,3485.371622581876,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,87c7d98727b49f99d26fbf76e2e6c6bb1dcb14ea24a9704d8e84d31fbe896979,8192,3.070340035999834,2668.1083866765703,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a499c94c9c721129960877cd97cfcfa0472de57cfa103819fd2ddd059412ce48,8192,2.5141769540005043,3258.3227632267754,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,3091.363428366006,386.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,393345fdd19484c9351b8aa4d5b5646a309349675aa0f5a825324425bf4946cf,8192,2.535914080999646,3230.393356533101,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,10b77352454f07d008b55778e26161126380302092efbc286a2329132624a06b,8192,2.6499634189985954,3091.363428366006,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f1fcb4664bd792ef771d1496a41d48021dfc4d9f1337cf8c943cb0e53569b47a,8192,3.5523654040007386,2306.069074643622,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,True,4439.1595060797135,460.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,662b3dca72d6e0f5fa3bd749c822d67aa29fb57580d8c3786aab4aefb5043684,8192,1.7987188290007907,4554.352724795099,460.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6a50bf8f5a28568724eacc0af19bf0377ad6cf64a5a3d80b61951a65056e0f1,8192,1.8453943789991172,4439.1595060797135,460.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5293a885f9d22bc9a8f94138a9a10e2f474807e942eed01da326be2cd13a1ab0,8192,1.847418381999887,4434.2960315962155,460.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,True,4301.217572308894,544.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,12df577bd064e4eee35006cdbf7662d56823daee7bddabe0971d8f103001e34d,8192,2.495291786000962,3282.982794220139,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fecd816c4cad77c3db883d5f1a3275324b6f30d26e837a8571d7fc858e418405,8192,1.8287495159984246,4479.563728293043,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6de24a0977162730fc2941c62384b04755a44594dc59b5984c80e6320622ff5f,8192,1.904576986000393,4301.217572308894,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R58,CenterCrop+Normalize+ToTensor,True,True,4439.373880807595,386.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7b4ace3f30cc1047680cd3c262883939158cd70e6987855fd8e87726452edd9f,8192,1.802357006999955,4545.159459632076,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a3884d64c8ac7c9b03c3734e4370dc48e891cd39ab3d933c884fe9f87079ba29,8192,1.8453052660006506,4439.373880807595,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d98414f056749a02ce506cad8d44873a5472492d66660874c27dc7455e72bf23,8192,1.9247477740009344,4256.142082955344,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R59,Resize256+Crop+Normalize+ToTensor,True,True,4019.025152549671,492.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fc1f6d70c70bcc5ec934db3f437de2f0e69e42942bfb8a6dedb76cb559c2f841,8192,2.017365924000842,4060.740742439834,492.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b7ef1a47790777115bf9eab576e6cb6ef2689d5d6c7cc5f2f5cff546a34c6112,8192,2.0383052329998463,4019.025152549671,492.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0a0d025126fd8930c116ef1a7f16b5dd6d6ea77781cb7d10dd4997fff0bd35d3,8192,2.1431948600002215,3822.330928882105,492.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R60,Resize224+CropAndPad+Normalize+ToTensor,True,True,4114.9301063689045,544.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3f873e930d927073875f06bbf2027aa4546b0dc789c4b416e3e7ff84cdcf4e59,8192,1.9554446749989438,4189.328445206165,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a2f3a861a4c77cd24adbffa1d8fdb59a9f8f695c6a99cf1591e28b15100d04b9,8192,2.0557867379993695,3984.8491327326155,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bb120e2b2c62da27c5220ea529a0b31a1b07dd3396896bfc5fb5a9c33f72e36b,8192,1.9907993060005538,4114.9301063689045,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R61,LetterBox+Normalize+ToTensor,True,True,3882.4979530217333,386.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9e1bb6a239e2ab95ed27913b8bb3ff99c927a40cb7521cb437f95553741a7839,8192,2.7516406750000897,2977.1329063522194,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,935a18f735d13e32ed3d74d51056d9b406afa5216ef24129b260628b28a6615d,8192,2.1099817949998396,3882.4979530217333,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,deeb9d6c094f136c7e865a8b8d14bdb780472599a4b6c691cd43252b68f17e67,8192,2.0989378950016544,3902.9263417027128,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,True,4374.488199700141,386.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1fc493961f313f7fcb2014017327886d02bfbececd10b528e55dce74754a1a21,8192,1.8726762139995117,4374.488199700141,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,71de84149311438a4173b1fd8f762573de0663dbf3b71df2c7f332005ee16b76,8192,1.8669390770010068,4387.931079764732,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a80882d590daadd02f8d57ae3558f42093ec74200471781d3aebb15277ceb304,8192,1.8868669509993197,4341.58857658796,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,True,4006.162855589692,544.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f518607850f7d72d5dc9847ce1bfb0935c0b1d0ef15e6ddb1c4fd5573af6e231,8192,2.038406016999943,4018.826441680499,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4cc512a159bc97667e3651e1f36e787e0ac2e5c6b61d46f3494d24291d72f54a,8192,2.044849472000351,4006.162855589692,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6f3595f8bb9fa02946ca2e9cf4f03b99be80d48a584490d0d3650a84d19d844d,8192,2.083838647000448,3931.206483665066,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,True,3278.120945059465,386.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1fe88051bafff05c382912b8a2540f94ffc502eac3cc73df0a9ecfc51bd40e17,8192,2.4989926050002396,3278.120945059465,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cce6b080c2c040317e7726f3c71c164649c30b8971ef5515052d73e9b996567e,8192,2.4941582060000655,3284.474890282796,386.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,057bd4f69730643d542280fb49735b9afee2504b40355a62079c81ba81cf31e9,8192,2.531725420998555,3235.7379406369187,386.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,True,3752.9041680753558,544.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,71bae803eaeca58de2c5de27564a45a52381f9ede616b85f1b55f5033eff029a,8192,2.159785196001394,3792.969789387663,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,798064aeff4b4c2723c7b8318172e168d9ef46bb4eb6c7d0e7938a062bf7be26,8192,2.182842842001264,3752.9041680753558,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5ffc907efcf05f13964c60fc5fd87f95a15fb997d600dd2b5f70cd24fc813e5a,8192,2.247277343998576,3645.2999545770313,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,False,3184.3028386003707,544.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a8ac0f7583d83f1587591b1228ff3ef17190d46c6e5081a4458ea73af215fc78,8192,2.612428458998693,3135.779650455913,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3735b64032a8f350a7af63f878b669142b4945bf411db0e8c68d8019be9d12d6,8192,2.5726196329997038,3184.3028386003707,544.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f987e56f2d5a770497349649648f71e383a3f86fb211935a293787cacc28d0a9,8192,2.4497290909985168,3344.0432373119743,544.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,torchvision_gpu,0.29.2,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,False,1937.1534187612401,566.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2f2312959ff40a316ba6e4e5c869391a379e146b34f225aaa21dbb1f106111c7,8192,4.18977990500025,1955.2339706969667,566.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7021e5438e3ec0a402d5b535145f664440ea97d3988205e05ea2d96f85baf9ff,8192,4.228885497999727,1937.1534187612401,566.0,272.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f89883f265be4ee14879dfe0a04faa2dd7155897570e8bff7274db154ac5847b,8192,4.261127661999126,1922.4957921482899,566.0,272.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R01,Resize224+Normalize+ToTensor,True,False,2430.6504112479715,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a267a40b658bb933b7ae372d79e07f66eb1b9e1684335136404b179c458782f3,8192,1.8991265870008647,4313.561853155326,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a4d6581ff976de8fb8bbcb9abc5872b8ba0391fa6ffbeade658cec870ae615d,8192,5.051973571000417,1621.5445082737792,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d0d086a9918c5960cf1c53ba64924b5243e8fb80036ee38cabbe582c31f3a8c5,8192,3.370291327000814,2430.6504112479715,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R02,RandomCrop224+Normalize+ToTensor,True,True,2430.5816367822667,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5876527fd48c0f6a63fb81845d8381ca9fc5867b0058fc6899018b6cde96372a,8192,3.3703866910000215,2430.5816367822667,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1fcd60bdc7096f7f2ff9aa9538f6f8e3ae6ec60f5dcb9faaff237d401f4ed9eb,8192,3.2802929319987015,2497.3379420137844,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d322e7f4ec74450709477c647f9773bccb5a5857d54bbb7739a3c270c88fbb0,8192,3.5310541149992787,2319.987101076097,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R03,RandomResizedCrop+Normalize+ToTensor,True,True,2067.9391426256398,292.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b91a038abde690c28f5030d0bac36ae7c6320918c6af2e0136e34e84305c389e,8192,6.177270768001108,1326.1520026668402,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9ab17e6c13027ea2575635936ec66ffd72ab8110581ae5e168063363beedbe5f,8192,3.748674945998573,2185.3055060813795,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7bc84ed4f9a32f90ec7233476bad8808d2417366445467dcf1394615da19143d,8192,3.961431857998832,2067.9391426256398,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,False,2355.0605943661362,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7e4f2351ffd4aa8d376cb05766b7f4696dafb115ed182c1dc1dfef1ab5594227,8192,3.444537991001198,2378.2579903027554,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2a30349bbc635edca486e3233a9adb8ea264a24294ae77f5a1265e36d1498d9c,8192,3.4784667620006076,2355.0605943661362,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,907cc5d9e563b08413e690b72456ef0c7f30bb2edf032c7d3afb70af79300923,8192,3.6111337620004633,2268.539616616658,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,False,2353.8543409304925,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e0b94ba5f159da2f757c983cf93903337efc59a28a101c2374b9edbd03c55e5b,8192,3.4802493329989375,2353.8543409304925,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7e2cd6463e621e7f5f0911cea9bf68ad27ec07d826b97e47f6899c5b94014ebb,8192,3.418883926999115,2396.1035750021592,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,332f2e600fda3213486dbb770338e1dd8cc1b3558bb6cd3b72e95c671c54c6c9,8192,3.6584233559988206,2239.21596896853,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R06,Pad+RandomCrop224+Normalize+ToTensor,True,True,1971.846526981051,292.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2375ff4bdcea5876ffa7472f2f71cfd783bbe5e238956c2d9fc0f8788e43ae23,8192,4.489660047998768,1824.637035414635,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,13e23691fb385b7211e7a8aafe4c52f2b1979377f198f1313c2eb6af541178f4,8192,4.154481542000212,1971.846526981051,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5f6beb95631f85207194827213434b4f55007f019213694a199327d32ac9dff6,8192,4.0536912309999025,2020.8741942043087,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,False,1516.4916198737076,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,befbe300e2b8ddef9eae1186d7985933b9f62aa1daa2fec49c5a459aa86ce29f,8192,5.4019421489992965,1516.4916198737076,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,debebbb062a2ea9325c086af00245c8e37410add9e512ba51826131ea5406697,8192,5.25239704300111,1559.6688393760996,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e997c0b02f48c7fc94b9a477d235b302f8f996d87c86a7a9c87a06c630e7c645,8192,5.476707150999573,1495.7893080890494,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R08,RandomCrop224+Affine+Normalize+ToTensor,True,False,1527.4517244913034,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,714de4b3469d6e88f0facfc3b5b90a993d56fbcdbf3197340a98c293211bf3d5,8192,5.1199568579995685,1600.0134819887364,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e6549c4066cd0c7233c66cada6ac9ef904d86a7e987aa9b13234188cf2ce4c0a,8192,5.363180955999269,1527.4517244913034,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5bc742c81dd377f3819dc06e3ae57ac97211ec1a93d7fbc80295428621ff7ae9,8192,7.476240798001527,1095.7378475810735,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R09,RandomCrop224+Perspective+Normalize+ToTensor,False,False,1460.2585894897607,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Perspective"",""parameters"":{""scale"":[0.05,0.1],""interpolation"":""bilinear"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,67261fb56ef81b8ff795c14de41c0d7d23a85b4ae062f39bd9f3345193d98c2a,8192,5.746888253999714,1425.4670767782095,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,94db3527f51d672acf1da2275a8a3bebdf05605ec1bfde1a5afc3e893d82b580,8192,5.271527281998715,1554.008840658789,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b003e0b64cb8042fb0e8869c009af0fbcb0393c7c3a62873cf4e1ba6bf4c663,8192,5.609965288998865,1460.2585894897607,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R10,RandomCrop224+Elastic+Normalize+ToTensor,False,False,825.7085266602471,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Elastic"",""parameters"":{""sigma"":5.0,""torchvision_alpha"":32.0,""kornia_alpha"":0.14285714285714285,""displacement_range"":[0.0097,0.0097],""control_grid_shape"":[29,29],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3a875284be7519eba25612eb2df5d56f0538537781bfd7489f349e237927c466,8192,9.921176462999938,825.7085266602471,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8eda3ce6d8c87dc30ab813d11b64aedfb562c3ca54b5b57d80f09609b1e7477f,8192,9.519787055998677,860.5234499271702,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7ce542db1fa9411f4e27097fca0516eb44fbecec3f5bf07df573466ad3565786,8192,10.015931568001179,817.8969618933638,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,False,1012.9491500846847,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ebf83f730197cc00325bd03a2a03470c593428616b041bf2f8e6dbb0bf97a307,8192,8.087276640999335,1012.9491500846847,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,46cb63efdd54fea65c03510dada8a3044acf7c802c73e21956f64771950a9e0e,8192,7.771435771001052,1054.1166705087205,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,35ba3fc13fdcd8a60d1e2353646be29407984bc8e9fc0273ec8698ea19069c76,8192,8.089531688001443,1012.6667792340241,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,False,2282.1252184563573,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,38aef4777e5edfc86ec77161c11063f424f57316b9396d1c0de3059affb374c8,8192,3.5896365080006944,2282.1252184563573,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f071d0fd48b1de1e0bcf4908aa633710efc46ab2006dee78b912ec9c90de9878,8192,3.385826638001163,2419.4977699260417,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,17e3c5f1514f48fc0b010b472de70b2131e28cc05f0a23a2c837ef32ed36da1e,8192,3.6256678250010737,2259.445816715869,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,False,2184.6797831966887,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bf17a18a1001586116df531466c97c5823316ec625f1781ec982544b9ddd6e2e,8192,3.639655238999694,2250.7626305428453,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,424ab94220d9a1c27d1425a5b15cb1b67f0769b1f722e617eaa36fdb542a7418,8192,3.7497486190004565,2184.6797831966887,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,43398cbb1885d6034d0d583e8ad3f8773ce9260eff9a86530ec434c2e90fc1e4,8192,3.751655803000176,2183.569183891792,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,False,2089.9329822516893,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,204118e4c58c939bc13c146cbe7148655ef15d37af16e4459a5476131485ef44,8192,3.8173936889979814,2145.966768795675,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5ab083dab32b8450bdff7d85221cc119ec88fea008ae9edc5f32514f697bbf5b,8192,5.498319360998721,1489.909818281635,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d15f61f367442c3b587941b99a11409311f730bb39e9cabf858cfc781d71522f,8192,3.9197429149971867,2089.9329822516893,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,False,1310.8359074663947,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d2e823fe27f2274769fc83023025de77ffd2635a373bcb37c37b69265c60d9b4,8192,6.249447359001351,1310.8359074663947,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,03c9fedd285a9f5c4dc4392836b7976587504c5726960156543ffe8c28839a30,8192,6.126210095000715,1337.2052007627146,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5d15bdec89c98fd915a99b7fce9cea0664bc35e3be2361c80e71bb62b72d9d4c,8192,6.724797570997907,1218.177932274082,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,False,1895.3676253900642,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bfe0fc53a8cca3d2c932604fade89b3104294ab6f18829629b61b4757942d7cd,8192,4.322116665000067,1895.3676253900642,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,11c6db25e9359698e265b568c088d3c0c9c6a24903add7a111b96fa8bf5e6396,8192,6.120483555998362,1338.4563368316633,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bf5d38f67319b1d69b7cd60771e32b482faa46e241f8adff277ba5f5baeb70a3,8192,4.232677399999375,1935.417993348893,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R17,RandomCrop224+Invert+Normalize+ToTensor,True,False,2342.510457667579,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b207cf1fa0bb32c971d9d8752704eb9b247c18af9bf21a9743bad81348dfc009,8192,3.479465069998696,2354.3848939983955,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,be7453ebbf7fe6f538ac2dc76947eb735b9c5331463e0380a391a149f86552e8,8192,3.540821855000104,2313.587165768259,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,933072b1113a33d20967bbd50d5be36a7ed41847b4bfca6e96b2152986485877,8192,3.49710285099718,2342.510457667579,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,False,1792.3911337449379,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,15f556454030596dcf87df3f397b955882185e14ca0e2934693b59375fe79d72,8192,4.556890350999311,1797.7171643385104,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f05e581cf3e1ff0497381b227d907d4108becc301181cddd98d476115f8eaf7d,8192,4.5704309989996545,1792.3911337449379,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ff1ad8fa45dd5948aea059d22802d530d3669a298d4715bd5fcd79db21daa234,8192,4.759408956000698,1721.2221256321052,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,False,1917.2187029605686,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e5e6c8cc427f9785b47268f44bd8d34e0bf305d8132bd4614d2e9f0e1d673e74,8192,4.163569829001062,1967.5423582280719,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e42f187d5dfb3fa34e6952d9d761e0054c5fb874c8c86addbdaeceba9782db1f,8192,4.2728562929987675,1917.2187029605686,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7b492c49040ba131a4ffcb0cf2533ee60502ada810a1413e5b39aa4a2ea0eed0,8192,4.292075454999576,1908.633733467486,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R20,RandomCrop224+Sharpen+Normalize+ToTensor,False,False,1308.7491732560372,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Sharpen"",""parameters"":{""alpha"":[0.2,0.5],""lightness"":[0.5,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d20034d66d3faf5ef8882946471c8b2f7336d5f56c36f84db337ff0bdd3e6e4b,8192,6.055932784001925,1352.7230720989778,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d11c78776516a128f35dbe70d4772abd8694e8ca17f615f0cebdd43203a839e7,8192,6.259411786002602,1308.7491732560372,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5b421a0ce841b646b4b76dd5dff40fcc7590de4e0bc7bcc7c354cb06484e5db8,8192,6.479299089998676,1264.3342877387797,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,False,1945.8954501955873,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db750c162064006b45c43f2a70e934799ca048f2d1e3bcc340d27876be75a24c,8192,4.245010114998877,1929.795166106964,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d25a45684c6b36d44e44e5837adaea51ef040851e0fbd9ccb1ac1f4b094946d7,8192,3.932316095000715,2083.250634508951,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,72e6f383ae4660410b1befacf8e653263f1f4c4e65630bb1639ed529c4c6f354,8192,4.209887020999304,1945.8954501955873,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,False,1679.4240018327957,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ae1e3e5063ca7a28608c18f8869508216db47f6e48ed93c5cf96b30ecdf6c2a8,8192,4.804252179001196,1705.1561189494255,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,01461ccf676732060ed678acd9b7f0964fdf9a98a2c4edd6c8ca0a35f7099cd5,8192,4.877862880999601,1679.4240018327957,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3abf236d0344b66312bad0e95da79ca0ee597035a301529ff4d3829d95b2cb00,8192,5.0267430120002246,1629.6834710752933,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,False,1961.8467759939647,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8e88b37e4edc03968f81d09fcde8337e245523e0968380d42a49d1bdcf6ad49e,8192,4.175657396001043,1961.8467759939647,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2f3862e051ff88e2e2ab2d73124dcc75e21dd593d70c18e7b4546043a7109cb3,8192,3.955164558999968,2071.2159703593425,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2968e9289e49d1014838f034dbda55348ccfcc4e3a3b4a6b93c94a72e0154ce9,8192,4.377327968999452,1871.461324811923,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,False,679.6756001284969,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,141bcef1fedecbd644f9a5d6e88e9cee96adbc159fbe83c61131f4bea17db263,8192,12.05280872000003,679.6756001284969,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0337ec3823c79eb146a137f354f66a19a4007be031df97f876e1769f5b9483a6,8192,12.06695807000142,678.8786330803117,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e77bf35f11cb1daa231cf1970e6abfd554ce29bbcd6dd67aafc2616ad8190bd5,8192,11.949318333001429,685.5621192529009,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,False,1821.4961654015042,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,57f2317cb0d7cde90a0504bde2784179a80179224d20f2bb17d2bb35be3b0bd4,8192,6.44833915700292,1270.4046422718723,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,04d92110fbca2a2432992c9b27df8ad5392c6779befe1aa39ea257bf33ef2dd7,8192,4.279513162000512,1914.2364306155205,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,42b40fa21d634407f8ba94845b60e5f63eaebd7efe15e8d834b72f3726308651,8192,4.497401726999669,1821.4961654015042,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R26,RandomCrop224+PlankianJitter+Normalize+ToTensor,False,False,2069.9717733467323,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlankianJitter"",""parameters"":{""mode"":""blackbody""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,554ff57ad899a01d3bfa628199e06188a899001655b6b90f88015eb9265e2122,8192,5.8503266040024755,1400.2637039777367,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f20ba83d7f6803cb72826597d5a69db7f2fcce15c0f73172855a77801bc318d,8192,3.9575418880012876,2069.9717733467323,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,16eb4b4d0d102f94729997670f8f0d82d3c4cb6f634e6f1ab9414dd24ec35703,8192,3.925885921998997,2086.6627718588334,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,False,402.2186529963762,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad9ffb655745acfc1d15f81633d619ea681708ff5ee3a2f5f5b3d94413452fe5,8192,20.383398990001297,401.89568010803475,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,75a225d5859db5ac5100a423adec54f3d7ceb1a5544d6cce21722c8d44159208,8192,19.8480723879984,412.735294383221,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,99af3697e6232de51b38ad3d7ce18b335f47d9199b3a9da918a0ef71c460c443,8192,20.36703156099975,402.2186529963762,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R28,RandomCrop224+MotionBlur+Normalize+ToTensor,False,False,1539.9633344312285,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MotionBlur"",""parameters"":{""kernel_size"":5,""angle_range"":[0,360],""direction_range"":[-1,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0b727d8501b275567ffbb16de60e4bca82c9e769839bd4be57891421dff3b078,8192,5.227832527001738,1566.9974043139957,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3328a253d475fa30d9f19e36b5aeb5f4b8505515b89ab48ab911903445c4f4e9,8192,5.319607173001714,1539.9633344312285,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d90c07c0fe57bda87da8cbb612af39b4513d4c30a8b9d6168de3990a49683ad1,8192,5.465774296000745,1498.7812442226177,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R29,RandomCrop224+CLAHE+Normalize+ToTensor,False,False,870.8555410882831,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CLAHE"",""parameters"":{""clip_limit"":[1,4],""tile_grid_size"":[8,8]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2814105eca37e4a8c0107d415f2cb1d4e9391f3abb22214e33bed6f73593ab2a,8192,9.226315229996544,887.8950909206111,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1fb255ecf7c9aaaeece668838ad74943499eff1baa198ffc814454b7975f618c,8192,9.444460295999306,867.3867794722107,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c01c6d1b29bc4314d451eea1f9141e5d6523b104736be7febe6984065c56f1d2,8192,9.40684144899933,870.8555410882831,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,False,2152.526975216211,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,86c34bed99ebe5c1bc3b154afea39d1c6208253abe236d1e8ba589b0df9fec24,8192,3.8057595069985837,2152.526975216211,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a0d73c4526a080604baef0c2b1e5259801520eceb89bb2fc7a9e7c7b9dba8b8,8192,5.384022548001667,1521.5389473137593,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6c3123b8bf9b7ffe0123c381b0363c7ad34b356cd95f1e85ee8dfcba2656695,8192,3.793628980001813,2159.4099062360297,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,False,2186.328188675733,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e85d71d13e87edb083a957f8b9d8028ee802368b99a4525d2acba27adeff1c02,8192,3.7210462799994275,2201.531339191315,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,412020a0768405e6c2d742721b7dbbdeb8a97935e2807c6941f3b7906eb4e672,8192,3.753329142000439,2182.5956877402577,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2cdf8b76196318df5582869938fa15e95d63b5a6c4b23391d14bcdc784450bb7,8192,3.746921455996926,2186.328188675733,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R32,RandomCrop224+Blur+Normalize+ToTensor,False,False,1419.6290624636358,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2ad225580ea8d947fd9c1445147ff5f5c944ff83fb136753f0369fffd61813c1,8192,5.770521481001197,1419.6290624636358,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9973d620b048f2a1bff7abef570a01c16abc1d7c2afe22f44c99070f159a1789,8192,5.76236471700031,1421.6385810901043,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e8d0e79f3459d63787f67852a0228d5ec90a018dd82dd2d965520757c906af2d,8192,6.1401236040001095,1334.1750961923883,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,False,2232.3175829803586,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,84e38ae657c1fb7ece390adf65584d54ec8cc8992510475b67bda864f89a0872,8192,5.635565057000349,1453.6253094663712,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bb2cd05aee476925af93136fd09f69da88bfa92c968f946513488636417947f4,8192,3.63018216799901,2256.6360642214013,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3f42a725a2a3d93787fea4afde1936686743e4c1bf2b115db6ad08060c9a9ed6,8192,3.6697287440001674,2232.3175829803586,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R34,RandomCrop224+LinearIllumination+Normalize+ToTensor,False,False,2077.421574982028,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""LinearIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4617659b2304670610c5ce9eba73f6be407354e0f08d94d5096621b6f11dff00,8192,4.039060890001565,2028.1942320500214,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,be7bb6c1933536358251f1213cffe1510467d45291de5eed0d938766d90e7e69,8192,3.943349822999153,2077.421574982028,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,95129d1acfed74423edcca8761bddc33bbb847768863e9aca37d99c1e39ee690,8192,3.9388470800004143,2079.7964058049033,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R35,RandomCrop224+CornerIllumination+Normalize+ToTensor,False,False,1669.2833828206699,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CornerIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,452b47324c5d200bf1ef52b420bff5cae6b63fcb758c4ba44e9946477adbfd82,8192,4.907495086998097,1669.2833828206699,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,89ccb77fd91ffcfdc17f66e13f7ac0097e64f01d9876cb065604fe003b88ba51,8192,4.814601201000187,1701.4908728677656,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e4615d1133c98723f42b0cf35e6ca70863c7557fabc67f0d64e3c98b7062c1ce,8192,5.033374034999724,1627.5365079242415,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R36,RandomCrop224+GaussianIllumination+Normalize+ToTensor,False,False,1634.0332230134059,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c9ffe1f075583a42f25d73f214809f1a1652e740d96f103de8bb5c2b5d1cfeb8,8192,4.968643619999057,1648.739701721967,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2aed0d0ea0efaf22cb372f988c6194f69a6bf1c8e49a7ffdb67005ff7cb21cf2,8192,5.013361959001486,1634.0332230134059,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,110c1f2f2754eb2eb9f13d97e14b02013ddcf7b91049d3bacdf4f2133eb30178,8192,5.025275818999944,1630.1592778304953,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R37,RandomCrop224+Hue+Normalize+ToTensor,False,False,1148.2038614617952,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f9fd03aeb41205adae2496c787678e91498e224f412955b8bc90d714d9871429,8192,7.128996444000222,1149.109845172444,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,87818c3448d9fd53e24c2f1a06cdfa126355383279459c2fe03a86253268503b,8192,7.134621537999919,1148.2038614617952,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3e3511d894b35fd9def7c35b53ed5ff326f9887f06fcc8570075322ac2d76c1f,8192,7.217030526000599,1135.09288487653,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R38,RandomCrop224+PlasmaBrightness+Normalize+ToTensor,False,False,489.8883912645735,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaBrightness"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8730744302a4b601102ebfa571d6ff30a1aa65d4f68c6222daf64b148c400cea,8192,16.722176205999858,489.8883912645735,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c8a75ca1c7ef7db5467eb9dfa2bbca068966f6d62d29fb2cde935abaf92e0a2b,8192,16.57475387500017,494.2456498467864,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,22692ec1a51ee60c49f8d7096ec28325e8d959fd6e55da31498f63a257ded84f,8192,17.265452075000212,474.4735304013115,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R39,RandomCrop224+PlasmaContrast+Normalize+ToTensor,False,False,487.88772863998065,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaContrast"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a60c6d828fe2179a40febe584afc055ba6f3b00d044d8392ea4a8f42f749c09,8192,16.568711657000676,494.42588956750205,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5572c610252944d8c6fb3bbe797882976be045e37f24225101a77486d0c87b24,8192,16.79074819699963,487.88772863998065,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,884812d4e00ee7b24ca7853875d3211469d43678609afc4bfdf0339139ea8514,8192,17.07859064600052,479.6648722251803,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R40,RandomCrop224+PlasmaShadow+Normalize+ToTensor,False,False,850.3809070234638,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaShadow"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3d3265ae7defde60bdb1f8b426d31e0af440b142c7349edef3520fdc21eb45e9,8192,9.643316476001928,849.500275178811,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,26e854d2ef96121658bf6653d70fc2b2359382523f06c5b3beed290a4b492cc8,8192,9.542728377000458,858.4546972691861,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5d9aa0199d5e4bf1bcabddebd195b37eed84ed18a236fd961a63f87678be3baf,8192,9.633330114000273,850.3809070234638,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R41,RandomCrop224+Rain+Normalize+ToTensor,False,False,1652.9055600185377,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rain"",""parameters"":{""drop_width"":5,""drop_height"":20,""brightness_coefficient"":1.0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2057eb42aa15fa8a66de4ab9a3a1b28c046caaadd88011ec2ee5029c5eea0645,8192,4.940824387998873,1658.0229040113516,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,26bc6e0fa640b02e5c098d2b31422ed99da0a1170407e9b652255468093d958f,8192,4.980382579000434,1644.8535569418323,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a8294214ee49732b9d4c3e24745f06a478ff5af032f357e7eca546a46ce1b748,8192,4.956121025999892,1652.9055600185377,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R42,RandomCrop224+SaltAndPepper+Normalize+ToTensor,False,True,1708.339124262648,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""SaltAndPepper"",""parameters"":{""amount"":[0.01,0.06],""salt_vs_pepper"":[0.4,0.6]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a92176938cef0707d6926f58a26e35bb17c7c8c8a121bc54ccf2f87ee7379a7b,8192,4.819595231998392,1699.7277998806712,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8c7ad9aeafd196f79069ce9bf15c9dff5f5399c925789bf5cd1cdcb433a495af,8192,4.755731274999562,1722.5531734866065,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7c39c761aa2c15dd4ff09013d57e30bdb0fc3419ffda3061932170f0a3338265,8192,4.795300818001124,1708.339124262648,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,False,1831.894392176636,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0982f53f6e66cc9fd053127ef509ee52eef9cc8c763f4adcc1035a4ca4f53bdd,8192,4.33396464100224,1890.1861640720679,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1086f8352b8fad043436f62e679e6aca30179aafe7bb846b141dff7cebe53f35,8192,4.471873507001874,1831.894392176636,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3738be56a93f1afab723ddd98027134f24b489e5820b2b53cdc6554c18b38ad7,8192,4.558807264998904,1796.9612496881832,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R44,RandomCrop224+Snow+Normalize+ToTensor,False,False,1121.3878951681136,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Snow"",""parameters"":{""snow_point_range"":[0.5,0.5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2bed22258847f342cd9d3cb6aa0b5ba664cf90da8a5fd862be54e03625101e98,8192,9.903501952001534,827.1821462451842,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d6857fd81086b800ce2bc13c75318ac8eca611d07e7e8eedb672ddd8e7e72196,8192,7.089305706002051,1155.5433408753088,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cc96c32c94ab847a5717079e3c113e8d9ee3f7b795170446c249378414570562,8192,7.3052331270009745,1121.3878951681136,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R45,RandomCrop224+OpticalDistortion+Normalize+ToTensor,False,False,1404.83926865804,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""OpticalDistortion"",""parameters"":{""distort_limit"":0.5,""mode"":""fisheye""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9cbfe0c5814d7a7c1883b461d2c191444638246a3bf8d05a5e41e99334fdf2a1,8192,5.831272077000904,1404.83926865804,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,94c3d138e00a20375842fbbc21a3999e2683984eec195cb9f6cc5cad169c6254,8192,5.756509888000437,1423.0845007452158,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d25d739ee561be296e13df06cb7f9949bc84be4677ecff5cb49a68c9084b2448,8192,6.033182025999849,1357.8241075268038,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R46,RandomCrop224+Shear+Normalize+ToTensor,True,False,1715.981965210622,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8ae17941765776237f20f055cc7b4876f746c456c93a412addd9d8c3cae314dc,8192,4.7450911270025244,1726.4157380207973,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,abf0dc3846ea87edf6e395d1f2bad557fabe87145efdefdfdcedb11b5f5d52a9,8192,4.77394294700207,1715.981965210622,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f6a0b9649133496e61a45847d82eb6bc251028a7fff1debc8eac221a6637a7e0,8192,4.839395372000581,1692.773450046399,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R47,RandomCrop224+ThinPlateSpline+Normalize+ToTensor,False,False,660.0638989069859,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ThinPlateSpline"",""parameters"":{""num_control_points"":2,""distortion_scale"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,72dc6be1df317c87491ef0e887cc4bd2c3b987e42efd28838137e3f78a76dcaa,8192,12.472925311998551,656.7825746635042,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7b4ed2d0688fb78aaf3da8bf7df2cc08dce1f028ccb06241df50a6b4c05bc23a,8192,12.318304145999718,665.0266061712962,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cec5db693e264ea997a4232c3c7f2d5ebe12c6cbdb1d6ccea805e72bbd117b4e,8192,12.410919630001445,660.0638989069859,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,False,1011.1845719572569,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,56bbd339a5746e63551f86fd01b886efd9913c58422dadcc2f0de175d8549b4b,8192,8.101389426999958,1011.1845719572569,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a25f50dc7eb5eb759512567cc97eb2428e9b8b673cbc6bf48195ac840d0bfcf6,8192,8.18552695699691,1000.7907912388655,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0e3f5becd5fe802abf1c2805abbb3f70ff898ecfc83a45004482a7ec3e4b69a6,8192,8.098672654999973,1011.523782843897,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,1386.3995792792202,292.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8b5b85088c0bae6c358f3847a7f7a1ba53eda12a19d1f7d15d4a43de0a6c0959,8192,5.903906750998431,1387.5557906829442,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9f2d920632c0b7b4681f407697e38bd17bfcb8fb9fc6d138b8abb98a96b606fa,8192,5.908830413998658,1386.3995792792202,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4a731e471a74b0f8083483473cfecb71ed8042ab1bb899a9e8c7523f99de486c,8192,6.305830283999967,1299.115204667954,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,1022.7305885834614,292.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2c6bb0ab0b3576ca412795ba009ce59ea641c422d9db28bf7a816d78ac7a823f,8192,7.950207754998701,1030.4133240856847,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d04b34fada7e08fb524ecad76eddf58d15c956d9e6e9099c17ff12ddb6935d03,8192,8.00992958599818,1022.7305885834614,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0fae89d797b3d43949ea952ecd52643bce5eebdd08c5a67dd5257592e3d95be9,8192,8.012478431999625,1022.4052482042779,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,False,2397.905543314304,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,898c3e07f16815f63274c6e565e7490495f2ebedcdb4db470061a8adf31c0e3e,8192,3.416314718000649,2397.905543314304,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8957705a15c5980f8f7e1a7257ad455fe29f53efe9d40f6157f8ba55c0763554,8192,3.3470766999998887,2447.508896345361,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,09c337e19d7b8316c438f69c8bdd76b15e66d4bd5f075cdd0e2fdf9460a6f74f,8192,3.6120866470009787,2267.941165476084,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,False,1526.7098644636221,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0ecf5405aca878f25c0d32908dbb1ce7f2b8964123340fd4a4fe147842c38f1f,8192,5.392187228000694,1519.2350809816774,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e7e7bfac6d4740a2f0445260dab233319aa8a0f6df3b72e0cf7608a020825b83,8192,5.3255411089994595,1538.2474442186924,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,877c2ba64e813041f00f9957616e52be0579218c0ad2553ecea49cb2ea30103a,8192,5.3657870370007,1526.7098644636221,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R54,RandomCrop224+RandomJigsaw+Normalize+ToTensor,False,False,2043.9712886444138,292.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomJigsaw"",""parameters"":{""grid"":[4,4]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d4596102575743d97e86452495d7585723bc1aa23265b09a4a15acf6379a01b0,8192,4.0078840860005585,2043.9712886444138,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0f5f6c970d6bd368e2493d714b7042a88c3fa2b8b67457431632d2415963db5e,8192,4.119994302000123,1988.3522644735338,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a8c4d81f700b7ce9669b85e2876fcbf73c253a5382109ed6a97efebc4722ab3b,8192,4.0025527860016155,2046.6938071748627,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R58,CenterCrop+Normalize+ToTensor,True,True,2789.7613376471704,292.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0aa11e0c5719bab65d94b201155966d0ebe9c6cd2dda661e0e2f990452c64a03,8192,4.604993701002968,1778.9383725358368,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,85d35f92f02da803d2f3a08975b972fc9a78a265d280f447d2d26a3ffc4bb44a,8192,2.85378195100202,2870.5767086107,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6bc844c8d8a36abe13c394b88647d66bbbe8e025a8a3e1df85b54c081a53d065,8192,2.9364519069968082,2789.7613376471704,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R59,Resize256+Crop+Normalize+ToTensor,True,False,2182.243382563019,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,53b1737a5953b71a2a2b87ab5bf10af7a5d83c361cfa59d1c1d370f8b32a85c2,8192,3.7571377889980795,2180.383169333955,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e0a7d4040c3471cdffa84ed8f531f74ffeb0ea17f627ea6503b6b8f12880fde7,8192,3.713746868997987,2205.8584736579796,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9101a771db85310745749af2cf73b675fef8045ee9ddc7f762d557342970bbfb,8192,3.753935086002457,2182.243382563019,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R60,Resize224+CropAndPad+Normalize+ToTensor,True,False,2305.6651191409414,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,578cae883d75dc0a954e44dd3299d012bac9b7c1923ad85c1e90d81fdd81ecb0,8192,3.4826277690008283,2352.2467927573834,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d6d58ca75c0aaf1d837fc87afa6e77ff5eb65ab8c2e0efd84067d7ef25a08dc9,8192,5.110706831001153,1602.9093960756975,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c7cf00b54f4ee9a66301ee87d654756e973887b6b1bebb21c7ad6d435223cb63,8192,3.5529877830012992,2305.6651191409414,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R61,LetterBox+Normalize+ToTensor,True,True,2764.581641004501,292.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,66e9e500edaaa3b8c100be95443e214e8d34955deb9292d331ac68a1f3e458cb,8192,2.9631969910005864,2764.581641004501,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,38374fb28ab8374516b03b48921edae021553d1a94d7095be4e8d680f9835f48,8192,2.7615104130018153,2966.4925257678597,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad5fd004d5b444b4a6e5885d57122567faebbce35bcbecff13f3806f1e8f72e3,8192,3.01117924600112,2720.528846258179,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,False,2453.095019048862,292.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f43eeebe28874e8c15f04aa879a504e062ae68e31a6cb301cd27f6367cb1006,8192,3.2865298459983023,2492.598693413549,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3e5ad796b44bc26b30b99cb21ba5c7e35afd676ed785638dc896ad62982385bc,8192,3.339454826000292,2453.095019048862,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ee19c7d79bcdbdc6a43e828a57e21861a30bd625bbd3074c88c38f996e4fc261,8192,3.3603139560000272,2437.8674455024443,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,False,2382.5341080258704,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,190287bf0e804f56fbc53f653fd0af18a3c4715f6bcaef510a4a6b8e76053427,8192,3.3597474140005943,2438.2785342322613,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fd5c40018b8da9b4a808d370dbf8fe9d1e57d2aafa806d9d8756ce67e88c344b,8192,5.095259481000539,1607.7689527975451,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ed8de9938c98f8fdcb49b167339496ca9a9c6bf2d76eafc3cec6a8e2cd00ec0b,8192,3.4383558129993617,2382.5341080258704,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R64,Resize224+Colorize+Normalize+ToTensor,False,False,1513.8407674657924,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9bf3ae804fb9d27164cd990022d8adb4deb340e8434b2431fc88053724e2b21c,8192,5.411401368000952,1513.8407674657924,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,53dc36c91fd5e14a4365573dcc982ddb8047d7dab9d6ef4195ec4af478329e18,8192,5.363534755000728,1527.3509680089485,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8877f64ccccea1f935f65b7d3bf19368e6719972986ccb9a8697cf42d245d7b8,8192,5.44764329699683,1503.7695299389509,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R66,Resize224+MorphologicalDilation+Normalize+ToTensor,False,False,355.1172719454899,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""dilation""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d052b5384591754dbdd0db427a4d4e723ffbb8a934475ad13333bca18aabdefe,8192,23.094041931999527,354.72352670534536,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f399fde3130bf2d54ced195ab0e7e771e3c21959a3286d5e0525b33655589c45,8192,22.18753414299863,369.2163332438193,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b588ab928ed0ede1c1c03d2aa084b46d28cbadd6e15caa42d748aaa244236aff,8192,23.068435830002272,355.1172719454899,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R67,Resize224+MorphologicalErosion+Normalize+ToTensor,False,False,357.91146463261936,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""erosion""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d315cb0c86e578c2901e5e14121e732494200002c667bdd84dd55ad6524843df,8192,22.888341976999072,357.91146463261936,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0692b147a648e47694c118eed9ed63c7fd5aeb361be830258ad243b2de58678d,8192,21.556071308001265,380.03214421355443,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6d00c70d1c88af9dedf0732b5ba795699a911dbb941aee90ddc66357beb95ce4,8192,28.241454006998538,290.0700508539657,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,True,1266.3716055863379,292.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e8db2fcdddb163cad4281ae6cbc8d66d5637071af9e8d770ef93de81c483732f,8192,6.685753135003324,1225.2920253831549,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,47f8dbe3f811f7d980e33c22bfeb2bc1e17d71ecec16228652b42a13c0e94517,8192,6.468875300000946,1266.3716055863379,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f244dcec9a39ed02d54560618a827bd6bc6b8cb55812a72ee02c37bd47ee143,8192,6.373207207001542,1285.3810858370257,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,False,1677.4216515440874,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c2b0da58f8a497243ca1b8bc5319cf0f737c47ccd7d9eac4a6133f4676a6fe70,8192,4.8836856210000406,1677.4216515440874,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b7a7e1875338822e9cdc5afe90230cd9c86a8adbf2f4fb4c3bc91f96b260651a,8192,4.859854763999465,1685.6470816132608,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,054dc6327176b21ed13963587808521fa470fe07d2d5145f38012403c7664600,8192,4.938122960000328,1658.9299347862848,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,False,1959.8085135123283,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ac073cce803cbaba0ea472ed009214049dc28c105f273fb4b127d5f50de79e90,8192,4.195504449002328,1952.5661573182267,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7b1fbf9e021ec3330bd517308f87fdd47f1569e1902f3f1029bdf1dadf3a5ffc,8192,4.154805272999511,1971.692886123129,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a2919c17396ab1772c3f2b768a339252624e31bb433a95c507564e20ed891165,8192,4.180000210999424,1959.8085135123283,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R71,Resize224+Emboss+Normalize+ToTensor,False,False,1682.2665687251547,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a84840ffb45ea2228b1f6609e4114c32818c84785a7a56fe901273f87da0b1a5,8192,4.488773253000545,1824.9975078433763,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ae9a32f6c70a9a7fe8c1da0d9bdb8d5f7833eeed7291f3fb2f0214c3d21f35fe,8192,4.86962063700048,1682.2665687251547,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,625df3a800ad342fa9a2c060b27c26164fcde83a57f6fba6a3979829c7ef1451,8192,5.066284833999816,1616.963962433285,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_cpu,0.9.1,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,False,1338.5021495715555,292.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6aeffca5cc7524b07ffa31a7c4a18939f7fa5b6bd75654dc87deb0b334d4e6b0,8192,7.8248277499988035,1046.924004173926,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2df3353cb33d02e5ed3a01208f50ec1ec644bc2be65a5d0059a58ee4ca049110,8192,5.196473878000688,1576.4536091831221,292.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d869adb17f2a4630fb83ffe6fa06bd860c481e45301d3eea89a101e659322344,8192,6.120274070999585,1338.5021495715555,292.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R01,Resize224+Normalize+ToTensor,True,True,2737.44174647891,316.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7cdce94f0f107eb3250d6ec78aadf57efdec1f017fd0edeafbd7b13bb93489e6,8192,2.173086366001371,3769.753530355006,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,258274c672da87340b9b09da3f18db5a167f08c86715f22c0c2a657a4c413ae8,8192,2.9925750969996443,2737.44174647891,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3a34d0f6e28e223adceaf7cd0bbf066f50577c1c77c9ea2f11d8bb216bb1f413,8192,3.2722257019995595,2503.494791020715,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R02,RandomCrop224+Normalize+ToTensor,True,False,2393.0320564244325,316.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,88b5bb9852a65bf9f8a0470c50d5266f01983457d87789040fae6c0b96c47e11,8192,3.47714511400045,2355.955742834994,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0a64ea6a1146935b2f4a92dac0c384295291aaa77885985f2fbf1fb92593fb90,8192,3.3121740970018436,2473.299941393582,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6f3e2319fece5fee3e7f1bd676d2a4094f38848704ffd7524a06208618bb7767,8192,3.423272153002472,2393.0320564244325,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R03,RandomResizedCrop+Normalize+ToTensor,True,False,2045.9072619207345,316.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e2de606b4845891c34299b54e7c03df5b582c17c8d57aa9de25f22975df5b2ba,8192,3.857184131997201,2123.8291249939075,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,92a28ee6c4aba10f88ad111a9a4f7539593983f3569151e6d510cc414a494959,8192,4.068768859000556,2013.3854450538302,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,da39dd0691ceafaeda7993f4f8e8a99218e8856cfb88e7d7a1e05813290ef79e,8192,4.004091560000234,2045.9072619207345,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,True,2396.291689934948,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ef06659763dfc7fdb114b4e2c0656baa19efa1513d50226c1bca2edb37a062c2,8192,3.271514957999898,2504.0386809077386,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,19ec325afd4158cc6f9ef8910099e6400dae5e60920b430b2c29cbebe214ffc5,8192,3.4186155360002886,2396.291689934948,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7c523f91fc6faa20eb0fe0a80f1838e59f52b50f3b2336d498c05eaddac2a9f6,8192,3.4230905270014773,2393.1590284805998,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,True,2537.031599643369,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,12e45d92d5a25fb1fe1f8b697e75ac3509673a3ea9990173e946708317a23276,8192,3.2289704239992716,2537.031599643369,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e1b9d77bd7b8ff7e8237809fae1ca11550ad2b64fc79c33347389d0fc102bc7e,8192,3.2073157640006684,2554.160738380698,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eba1664262bf81172d8fa25d6272e2624ec183bbe9c75d03954d881f7914db2b,8192,3.452282879003178,2372.9225811198244,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R06,Pad+RandomCrop224+Normalize+ToTensor,True,False,1967.6016877374277,316.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,75ac1fbfc7fd1b6090944040288456815e919b2396b1900bdabd73c063a9be9a,8192,4.320289103001414,1896.169400864588,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0b5206378b830231cb81d189b49d921e1346bfe261d90d1bc974d8c52a9a8714,8192,4.0904370690004725,2002.7199689938693,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,327d142e2acc77f067e6fd26aaca499592cbf836cadc93e76e6cc5f0124d7c76,8192,4.163444284000434,1967.6016877374277,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,True,2344.1018086432914,1004.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e33eb49cbfd0a52e0899f0573b4a61e230921b3b2fc65507a56788712a85703e,8192,3.4947287569993932,2344.1018086432914,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e735f265377e8a09cef73b86660a76c4baac382f6d83e48155597917a1307670,8192,3.326966103999439,2462.303415160187,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6a88ee48d997561d305e477761b119deba5d64dc1d5fa3f79dda5f53666f7d8b,8192,5.0601341019973916,1618.929426547483,1004.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R08,RandomCrop224+Affine+Normalize+ToTensor,True,True,2497.386266689893,1004.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,562fb4e7688a77cec7fd426cc10efbb5540bfd1c6fade5f1fc7935049aee1320,8192,3.258823890999338,2513.790334797096,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fa143f9d8e9206d057f65fa34e08f3bcf2779c874f954281b9fd4a8268ba1a04,8192,3.280229457999667,2497.386266689893,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,84e46a2a377eff5f66db28fe3fc7965790a2571677b141d5f440255aa434c9d8,8192,3.4547763650007255,2371.209923452825,1004.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R09,RandomCrop224+Perspective+Normalize+ToTensor,False,True,2443.2707829656624,980.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Perspective"",""parameters"":{""scale"":[0.05,0.1],""interpolation"":""bilinear"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad88a614a4dcaca65035b731631b58c8cda8babfd73f4e0dfdb0fb9345a96ea6,8192,3.4669383699983882,2362.891729166737,980.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,46db835f94ac320ff0ccd560540440bb6829488dc0b9b343474a67331396ba7f,8192,3.3216866080001637,2466.2170056229447,980.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fe443032f0e0d5c17de4d48b8bd8acd49259d6c48a9afdf623ce38cc59e622ec,8192,3.3528825609973865,2443.2707829656624,980.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R10,RandomCrop224+Elastic+Normalize+ToTensor,False,True,2325.049750508243,1154.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Elastic"",""parameters"":{""sigma"":5.0,""torchvision_alpha"":32.0,""kornia_alpha"":0.14285714285714285,""displacement_range"":[0.0097,0.0097],""control_grid_shape"":[29,29],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c6d2860534234f53bbbb4bbe9a98c857d65f3902fd747f9c0bc381dfaf77d23c,8192,3.3420471959980205,2451.1921943560883,1154.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b67c6544d91e6e14f6fe23fe9c874c64b4d89575f41ae0565d1fcb94a03e80dd,8192,4.9014738490004675,1671.3340216372985,1154.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,78037951d6e76fad1e9ba0b062b1ccdc95fe0365a49209dea262eca7b3464c7b,8192,3.5233654670009855,2325.049750508243,1154.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,True,2372.022578125551,1804.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,224834daa2d8ece4cd1d1a77114bca51eb922d99c78c7c41826b0ca5e6f180ab,8192,3.43466259699926,2385.0959937541033,1804.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,316f43a133b249cc7d3f455313661659a413d3495a61a2cb3c7df9460ece5a2e,8192,3.464150428000721,2364.793380155804,1804.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,65602edfa267a1781283754845de799849183020cb1e0aa7d59da2c32de0ab64,8192,3.4535927590004576,2372.022578125551,1776.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,True,2417.463003655025,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bf4a5fc35e8a9b94ecf39a2f029c01377ddbd5942d946b59b390eaadc4930034,8192,3.388676471000508,2417.463003655025,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1cedb2e1b152ab4fa8e1846abf2895ffe0b26693cda8ba9a3e7b8f327f0e94a9,8192,3.3637501189987233,2435.377097047413,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f8d0b84d6436f8e68eca510f5f6a4dc95eceb1df1ce4837c14f06e50cbbfe29c,8192,3.4382779160005157,2382.5880862851027,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,True,2394.588207266936,442.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e082bfcd6e98302ec54213fc53cf8864c2f98f4ff19b856dd239ae6a442348f,8192,3.421047499999986,2394.588207266936,442.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2923b9eccfd16ed16e6ff07db1bd74e31109026fc760f857af8bbb5a0d829a5e,8192,4.822882727003162,1698.569188533916,442.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,92e92b577448ce932bd7067e5c7257bb0aed99f0aaafe027cba377056d678430,8192,3.388512378998712,2417.580071648047,442.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,True,2377.9093130455267,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,77edc56a6102f3d119774b119779eb97c82def79b41420281ac29339a96f5668,8192,5.198999725998874,1575.6877152799016,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e1ee600d36fe97894d8f50b550efd8d557676918a043599dad98a1f5a4f4669e,8192,3.346593625999958,2447.86218928874,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8af73ec60f33ba51e61245d895948f74a33defdf492579990ee88439eb6b0e34,8192,3.4450430700017023,2377.9093130455267,464.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,True,2461.629685334253,910.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0bbf1e2327a356e1c438136b2241c39926d7d76c4052ae01aae7da7c08dcb2fb,8192,3.2877206570010458,2491.6958752427836,910.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,273f388d98f646a391e86e9278bedce371f038fc643c05f42d2fe802595bf012,8192,3.3734093370003393,2428.4037843105,910.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,55658129fc85016a333cdc010543babff4faddd7def75c3c639921686b991792,8192,3.327876669998659,2461.629685334253,910.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,True,2407.6133716971235,760.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dc1339e13476a8e33a6551b5fb37829318d65adb8d813589dc5a42a2e17f2174,8192,3.4912669100012863,2346.4261573736226,760.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0c6954fd43269c8f0e27691f2b16d4445e34238eaaa834e656302e378459f532,8192,3.2643233239978144,2509.5553310470677,760.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e6678fa899220a77a8e6ceb6331d2c06e5291760be21009a00239cfba892f78e,8192,3.402539667000383,2407.6133716971235,760.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R17,RandomCrop224+Invert+Normalize+ToTensor,True,True,2390.576629408161,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,191cc1f0750acb2e2c6975bf6f4fbeaf2a6f19eb855d6d104d9ad52065c8b29c,8192,5.065767682001024,1617.1290343824228,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,14864560847f8305a3d4c6e812ee7bf082ffc8ae93add70a0fa576f31bacd4b1,8192,3.4267882899985125,2390.576629408161,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad796de18c16b64ea8801180cce158a32329e6ccf7840de59b4b4943a28798ea,8192,3.3531627410011424,2443.0666307457964,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,True,2373.6970339578347,724.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,60070776df5a5c21479d1f000269f0e4cf7f2dcfee695b97d103f71967a070e2,8192,3.495008489000611,2343.914192420884,724.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,286d9135a76bd245b6c2333d403d51de9401443dfb94e716efe99b2f690f76c6,8192,3.4511565220018383,2373.6970339578347,724.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0455351960a95baed77bb93c4c717ccd6e51c3c766fbf4a575022cf67752954e,8192,3.407556375997956,2404.068809456115,724.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,True,2317.0437709002254,686.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5f34d9fc0433c26dbb10c311876167c0e52c15f38140399eef4043bed5f90ac8,8192,3.5364932189986575,2316.418975721811,686.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b132253f7e374c966647acfa52e763d0382bc5052770583084af6241ae0b5593,8192,3.28713656599939,2492.138624459426,686.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e4e94eb474ba3b3c92f275d760bbeaba4a7ccb20cd1a2bca9dace5935e919a0,8192,3.5355395970000245,2317.0437709002254,686.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R20,RandomCrop224+Sharpen+Normalize+ToTensor,False,True,2395.3288472248846,946.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Sharpen"",""parameters"":{""alpha"":[0.2,0.5],""lightness"":[0.5,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d227370836c6515f03c3c162d9498337b9e2c3d86d02e4b745e9359cf7c71129,8192,3.572291699998459,2293.2057871991624,946.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f84f28624396156483855b90d2667a96d2124e09a1e15b341432561403aba5d8,8192,3.398929050003062,2410.170933103949,946.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,79afc794dbb66c9a0519f84ff88931f315eaf717cc9ab475658e94b192a615d0,8192,3.419989706002525,2395.3288472248846,946.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,True,2409.8464343752084,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,acbfef768885421b0738c0dec5af40678e6b4060f78903d783de0b616442224d,8192,3.399386734003201,2409.8464343752084,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8f7873126d01384c6ade788a6a78440ea5e04ea830bb6714f0fe33015ecd2459,8192,3.2228531090004253,2541.847153108621,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ae95048a0321c79050f2dac3675c606b9ffb9bc0aa7b26ecb293140e68418b68,8192,3.4955587580006977,2343.5452146956486,464.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,True,2519.931322507194,1022.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0c4fcba0d5ce2c7ff4ec1182032ddedcf3895ae21f4beb3edd44a67a386fc7de,8192,3.119949900999927,2625.6831872122393,1022.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e22e98d97ad8e67bf9df6767c31467b43a9c2c5d5628890ab73fa8f44233887,8192,3.2508822470008454,2519.931322507194,1022.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9ac4561f1a630893553b0b970355de5109b6a15ac115fc918d861c485c09efee,8192,3.4117650349980977,2401.103216653537,1022.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,True,2338.8155340751628,676.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f5c7a1e87af7da1f9659777b6036839f79a4e473eef658dc3d2a2a56fa0fa1e2,8192,3.320667536001565,2466.9738572696842,676.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4579ce062167cc19c0f992417bcc6d6752ee2340443d27a5c09d4b611a1850dd,8192,3.502627668000059,2338.8155340751628,676.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f032d48af1a9702c7a022b2ee0f6f212811d1b5ed58c290cdbb9222cb0478a3b,8192,5.08731345400156,1610.280175198634,676.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,True,2430.5741028683233,1824.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cd6d0bd66a01f3ddc4aafe0650c87aa22e8a00939f37a641e39f526e4634bc50,8192,3.3161838929991063,2470.3093267217096,1824.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aa18818d979047f8a428229b8df6ff40d7e9edb516bc1834b0d322e132e35272,8192,3.5664031190026435,2296.9921589489077,1824.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e60931c58339b29c3f152c3d63ba72e5f731d50604c184758e54920b6b861e79,8192,3.370397137998225,2430.5741028683233,1824.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,True,2473.0892478061405,538.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,266555c66a68c4f65d769588aa1d716108424206030e112bb11d006194923b58,8192,3.2995189480025147,2482.786166437786,538.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,557c7c13d2d33fb8571f5d1af100a87bffd47d65533c826e593ba9d06f0521c6,8192,3.3124562759985565,2473.0892478061405,538.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,914446d1db694ae8630b8594ab2d69925d1c5e3402e8fe99970cab5b6dded2c6,8192,3.5115149180019216,2332.8962545491077,538.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R26,RandomCrop224+PlankianJitter+Normalize+ToTensor,False,True,2446.0738804630396,590.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlankianJitter"",""parameters"":{""mode"":""blackbody""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,53b9063621f32aeff72ca4de6cdae734194b80cfd4448f88e0f56b24d70cdfe9,8192,3.2839499469992006,2494.5569001396216,590.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8b561f21b4fbcbfec990801693f20c49074eacff4dd6dc7f55b8b4da3402ff5e,8192,3.3490402989991708,2446.0738804630396,590.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1bc7e16af2a0fb4ef2c99810fa56a674bd91fb77cce1cbda216ee5ce17a7738c,8192,5.0991883629976655,1606.53018026268,590.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,True,792.9209912573675,6248.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b280cbefa2820baf7c46d75ddb0828ade65c58d159ab1bfb7bdce6c89f4459e6,8192,10.274893525001971,797.2832010440155,6248.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c78fb55873c95f341b179ce260fcdf72e95a6978e4886ab0ed821abc3752de8e,8192,10.331420268001239,792.9209912573675,6248.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,69d0b89e1e3bf9e665a2efa9abf6e925da84bb8c895c91fedb325314ab0c02a3,8192,10.376040596998791,789.5111746545679,6248.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R28,RandomCrop224+MotionBlur+Normalize+ToTensor,False,True,2399.9830079317935,468.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MotionBlur"",""parameters"":{""kernel_size"":5,""angle_range"":[0,360],""direction_range"":[-1,1]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7e59273740ec76e7a65f63c17de0ec81c73d3f66537e007527952dd9e73eef5d,8192,3.298021072998381,2483.913783046959,468.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d65222d76f123bcabd992065ab07b54ad49d9b8463aa12711f222ca17f0fe40c,8192,3.43376586100203,2385.718867159288,468.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0496a7f6bfd88aa39d331f0f43f4fdeb085df1ec5a55d204827c421f99d3aa3f,8192,3.413357500001439,2399.9830079317935,468.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R29,RandomCrop224+CLAHE+Normalize+ToTensor,False,True,1685.6348971610043,2110.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CLAHE"",""parameters"":{""clip_limit"":[1,4],""tile_grid_size"":[8,8]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e3c5e030d375bed3227be4a52e7e17ce287057322c11be4832541f4ba65de351,8192,4.85988989299949,1685.6348971610043,2110.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e7201a52c96f79d2040bc2632f4ae3d2be14f8633fa7bf38d806db26130b788f,8192,4.866562161001639,1683.3238185359821,2110.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b350dd372b165ce1421983bd95d6286ce59a79ac4b538d610e1a6abfa58fc9d8,8192,3.5329230290008127,2318.75982939738,2110.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,True,2524.842207418774,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3628c907f2272b3a9cc1d77bdb5cedcc2984881e9aa74922ef006d86b77ee26c,8192,3.214420014002826,2548.5157397955395,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,300a47ba139cba66c7243956010f6285b9f8186f1705aba2c176f3b442cac158,8192,3.2445591949981463,2524.842207418774,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f1f8beb85c57fdbc0c292e43d8a24a249791cd4dad69ac24b42c52d12eeded04,8192,3.4404114780008968,2381.1105306392265,464.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,True,2507.497305987558,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9bf6cfd8eec60635d535526f642dcbdf18eb5e0170c54608b1328bd100997a8f,8192,3.26700251299917,2507.497305987558,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8592235b9a03fc1188d34819ed5b76530217632bb4d61d884f8db8dd7531274e,8192,3.214302537999174,2548.6088826907135,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,155656a31e8a2ddc4adfc874fd5951a0c5f0b326ddb94100fc584410e384fe8c,8192,3.624557133996859,2260.138189894263,464.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R32,RandomCrop224+Blur+Normalize+ToTensor,False,True,2471.528265908352,540.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,70804c5ea7bbe6c4c7255cf81b5e8730bddf0848896373720cf4e14797f656d5,8192,3.2807058910002524,2497.0235894880375,540.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,67e5cf23d4f1b15259a5c919ba2e4f5f8c3294a9e26103a9cfa309a0318a60d2,8192,3.314548375998129,2471.528265908352,540.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,65c182c851a043f250adcc5f0cf44801fac0946e2ba8eb9df8f2e11634242478,8192,4.874378278000222,1680.6245910321256,540.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,True,2437.1727123700794,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c0e8d70f93d2e02989488c80b13d04bf4c1d42f347ea4cb308d0c018fd7aa6cb,8192,3.3612718370022776,2437.1727123700794,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a0d3e0d5bc301cbd625172d158ca4e44cbae95a61f3ec271dc6c8075870f6413,8192,3.3530122709998977,2443.176265966087,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a315480050311ea1a0bcc6d78a7b9ce26965b54972118ce229b7e724f1dab9ec,8192,4.991936501999589,1641.046515058551,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R34,RandomCrop224+LinearIllumination+Normalize+ToTensor,False,True,2391.4364461427604,1156.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""LinearIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e6feff66248f2d7e9cba99723dd67f72ed53f4d1e2199f394e759be45bc6fb37,8192,3.4255562230027863,2391.4364461427604,1156.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8dc1d7ab187cfc3029fa9cce262652aaa2dd46186899ea8ba3f30c6b4b007837,8192,3.323574494999775,2464.8161226187754,1156.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b7486cb172c113a524b01154fee0689b2dcd557cb49ab74ae430c1f7b4738c0e,8192,3.488333824003348,2348.3990963337737,1156.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R35,RandomCrop224+CornerIllumination+Normalize+ToTensor,False,True,2367.011303945575,1056.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CornerIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c570725ca867cc97054f0ffce1fe49d357001a5924cd70f8850c7ce35722c935,8192,3.2451359029982996,2524.393506118222,1056.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,401291e1203e0121c2dc109ded090ecc4d049a27ba677802af93465dc59bd683,8192,3.469437931998982,2361.1893801138053,1056.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,605c433b7edff8654c3644f11f608cd7eaae10e147bc298be7b6226f22f17b06,8192,3.460904469000525,2367.011303945575,1056.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R36,RandomCrop224+GaussianIllumination+Normalize+ToTensor,False,True,2435.422551748283,958.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianIllumination"",""parameters"":{""gain"":[0.01,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2aae0b1ccf8eb3701bc29d6dc25132c255149ff8e0aa04b79776a2534deb87c5,8192,3.3682112400019832,2432.151494154855,958.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,12c9558a0bdb889b771a3ec07f33cebf7704cdd1f278def5d56a2dbb7f1d1b00,8192,3.181992920999619,2574.4871856680606,958.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c79f91c1513c9b77813464079ca7c90d4da0786e2dc79c7e3ed906c5f9d8828a,8192,3.3636873380019097,2435.422551748283,958.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R37,RandomCrop224+Hue+Normalize+ToTensor,False,True,1922.334946120294,1644.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,505d1a9cd474897824635e3e7b88c8868e45ae4b04a2896f090b7856306a121a,8192,4.261484200000268,1922.334946120294,1644.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6a64febeb2f835c3c67f563dd4ab63179f9d1114495dd3e1ec9c100672688618,8192,3.4124205590014753,2400.6419661230443,1644.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7bf6fd3cd3bb92f8715aa36ec6ff9bc6fc930f0dc35e60d3c7eb303c4f2c6279,8192,5.098014939998393,1606.8999593795977,1644.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R38,RandomCrop224+PlasmaBrightness+Normalize+ToTensor,False,True,2398.789886401201,2604.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaBrightness"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2b04a1147bb4288823aeedfb47f682550cc557af57e847ad64ab2f1028dfe07b,8192,3.4150552520004567,2398.789886401201,2604.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9cd4e75d91c6d40bcb6cb79dee5605b40bb0e30aa67cf200a5e56e6e5eebd7a7,8192,3.2103994370008877,2551.707399890668,2604.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,79834621f72d5193d96f435dbe9c5e6083cff7903a5fa429761c7b89c27a30f5,8192,4.052086816998781,2021.6743544669382,2604.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R39,RandomCrop224+PlasmaContrast+Normalize+ToTensor,False,True,2363.73813359127,2604.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaContrast"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,32d32ea78120fb3cac880ba2d4818607d36884e5bd237c016068c90ff6d0b691,8192,3.2999043149975478,2482.496223532496,2604.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,937f30887b3e7c4e21da4b63b3ad4129cec8e8a49485637b0ba6b1e585256593,8192,3.4656969329989806,2363.73813359127,2604.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e4391acbc43c082587f169ed618fa5b83b1a3e5366a233a6f8de1593af97ea07,8192,3.48772885300059,2348.8064426086894,2604.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R40,RandomCrop224+PlasmaShadow+Normalize+ToTensor,False,True,2446.721448753102,1160.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""PlasmaShadow"",""parameters"":{""roughness"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a5ec613ed384318cd61a96ee0f363ab3f51aef68bfc90ae93f79486fa424695c,8192,3.3067844549987058,2477.3311086595168,1160.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0d1913d5c17de22fa740a5b85ed158a4530bb615d358e0fa9555166e6eca5b24,8192,4.8368003079995106,1693.6816652222287,1160.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,22ba20607f2372f0c5a20da629071f64dde7a07a7d433555db81f73990bbebf0,8192,3.3481539159984095,2446.721448753102,1160.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R41,RandomCrop224+Rain+Normalize+ToTensor,False,True,2303.690266897923,1200.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rain"",""parameters"":{""drop_width"":5,""drop_height"":20,""brightness_coefficient"":1.0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c8450c6e7ff3f0b620224e0d165ac16764a73dfa4a88c658f38380d115bd69ab,8192,3.52179655999862,2326.0855249410574,1200.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b380abf89c6c1d9109838b3c2a775890953e4324bd35eab34509886a5a0edae3,8192,3.598400983002648,2276.5667413652914,1200.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5057d628d2f041b2d3adca68ff5e26bdf369410deacb2a60648be86edc99f745,8192,3.5560336030030157,2303.690266897923,810.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R42,RandomCrop224+SaltAndPepper+Normalize+ToTensor,False,False,800.3553830354822,614.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""SaltAndPepper"",""parameters"":{""amount"":[0.01,0.06],""salt_vs_pepper"":[0.4,0.6]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,39d788de8bfe1e8b586d070d39fd65bc6553069cf6c464edccbcf7260e94476d,8192,10.407069908997073,787.1571990611776,614.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cfd482c1ec8daf5698385b2d4242c35adf17062a948f6912d092b0e1775273d2,8192,10.060033171001123,814.311430265868,614.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,764aa48d486c17d0b5a34b47b8531c86c52f5cbf1d26ae631e683d4cf976f30d,8192,10.23545311700218,800.3553830354822,614.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,True,2435.6111394480927,1248.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7c713b7721657c44dd7cc4d26aa68c05f47927c9a9110524ee1f63e26edac6ce,8192,3.303210719997878,2480.011326678324,1248.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,faff2295ac9735b75e1ddcf3d3b3875435c440421d7c3189894932a4f604fd3e,8192,3.3749415279999084,2427.3013123444616,1248.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6e1fdefa7df16d2799ddd6f154d3d6a87ce1e8a5ccd7100f1a0a41599c6bb02b,8192,3.3634268899986637,2435.6111394480927,1248.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R44,RandomCrop224+Snow+Normalize+ToTensor,False,True,2446.6901489265565,1150.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Snow"",""parameters"":{""snow_point_range"":[0.5,0.5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5866aaae595cc9ae460766b417e5da53797d50a98e8b7c58538d3463cc64d313,8192,3.3710731559986016,2430.0866878023335,1150.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,02dcb52be6c45d196b95176ccef115b3a592f3f4c762747a4c5a937b2e2e37e0,8192,3.3481967480001913,2446.6901489265565,1150.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e3f47a065e78fbbd036a61d0b542e1004b4d39efc485352d62991b45cb800b59,8192,3.3105726249996223,2474.4963871623067,1150.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R45,RandomCrop224+OpticalDistortion+Normalize+ToTensor,False,True,2429.4686028887127,908.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""OpticalDistortion"",""parameters"":{""distort_limit"":0.5,""mode"":""fisheye""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bc9d3d23c5d4e5f82012871b7f173840626171abd945a65637ad135fbebb3510,8192,3.371930796001834,2429.4686028887127,908.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7dfa56f98bef8f1c8bff86a676dfd0fcad31cfaded3299d8ffb6c31babf2c5e4,8192,3.35747487199842,2439.928908574079,908.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,61a6d327c1a09cc42559b1c9fd17dd5f880665da5ec7716ea0911093dcd671c3,8192,3.5530034100011108,2305.6549782476677,908.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R46,RandomCrop224+Shear+Normalize+ToTensor,True,True,2457.6823335859294,930.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1841e04d2bb2b13fb6161186441407858fa950439333edc3b2a1c56c64b0f760,8192,3.311787218997779,2473.588868574438,930.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0f2d639a6b364d5eac23160a70924c88c1ab965372161baa84224ef7a366d3d5,8192,4.880827289998706,1678.403990402654,930.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c65b51ce85fa10c3af663157ba45f3de97a53f104433ddaf69ff374c03bdd2c5,8192,3.3332216650014743,2457.6823335859294,930.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R47,RandomCrop224+ThinPlateSpline+Normalize+ToTensor,False,True,2441.0268248581865,2352.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ThinPlateSpline"",""parameters"":{""num_control_points"":2,""distortion_scale"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1385c9f6b76f3fab5b18c8608fbb0469a038680ef68ebf6affbdfd90c2bf39f7,8192,3.2940020489986637,2486.944415377722,2352.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db27a330f4babc0424c54b7484d1f051f1293a9363f2e6f3882f838ab5f0eb16,8192,3.3559647590009263,2441.0268248581865,2352.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c9af51c74e9311265f384278e2fb7c854669e0cc1b6b4877191a96e0d9fad40f,8192,5.069026031000249,1616.089550517362,2352.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,True,2349.64400760832,1792.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e2a70b63804b41e86bacde4aa28e665c35f45086e95f82e25cee167ae4e2362e,8192,3.4864856009990035,2349.64400760832,1792.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fb5cb5f8cd4e102255297550de509937fc5a3dbecf62d56d6b6fab8469532d2b,8192,3.4866551459999755,2349.5297518592215,1776.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e217320643c7c6def6a5b6f8d33741b0a33e222a659ff29668e8c6de047f8330,8192,3.4525425620013266,2372.744101741461,1866.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,1367.9850848696815,316.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e1791727d1623165c02eaad203241575c870fe29b0eaf20f346a256a9b36e954,8192,5.988369383998361,1367.9850848696815,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7d05e384b20144f728dad9b21634040fc6dd4505161363ce06e0c2146e06bbd3,8192,5.946738640002877,1377.561802513661,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3972d0303dfe28cd0eaa4e33d1f4d7d31382925d6dc84906ceee6541f1e7adaf,8192,6.1213773359995685,1338.260909325616,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,False,993.024754956272,316.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fd6a9de93d5cc9d9beb679cf0489517302057385c7d2d05966a21470bd2ee616,8192,8.249542581001151,993.024754956272,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e089bb205346a05277ede42c0ce00571e10bae45743c836f9cd3a990b819cc2d,8192,10.384902664998663,788.8374368312922,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c45727dea5505cc328f5e335ecb02935ffc3146ea17b3811bdbbfafe9a909f8c,8192,8.051305610999407,1017.4747296647616,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,True,2518.9102598549453,390.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1da8a2d735a1d5ad852ac0de51b5d88ad25ebb88f4fd6371a60d28ca83d23a0a,8192,3.2775520070026687,2499.42639582754,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1614585278714c8907b9a1ba2cd1402baf3fcc1e5f0234f7e66d30cf61f11d22,8192,3.157389232997957,2594.548658868281,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f621315499e5ff81f0039c07ae85ca153e8b70739f5e89234e7fa5a945e20072,8192,3.2522000210010447,2518.9102598549453,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,True,2503.0435139175133,1004.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5def3220b93ab2ba26d231fc444c5ea87411f8a4fef4958a251dccbfaca9f493,8192,3.197869157000241,2561.7058102791484,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,52800d409347052afff087335787e950a1e88685a1fb3e5ef26d4272c1c90e47,8192,3.2728156560006028,2503.0435139175133,1004.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9cdf7b19a1b128ec7b0d13525e7283d907994186d187e75c703864f7f978b89e,8192,3.448750668001594,2375.35292881782,1004.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R54,RandomCrop224+RandomJigsaw+Normalize+ToTensor,False,True,2481.106708598567,464.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomJigsaw"",""parameters"":{""grid"":[4,4]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a727021ebe2466b635da606d1dc2f28e7ff084d207a967d3eb9b183e96b9a6c,8192,3.2325431130011566,2534.2276076851413,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3e7403dd364fe3fcf3dea2d400b281f7964b5780e7664af845077bc01ccbc820,8192,3.4275304219991085,2390.0590195847226,464.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4763c8ea046a8ccf680d8c3e0cce8624a13437e525a1a685bc1047ac29f3b06a,8192,3.30175238800075,2481.106708598567,464.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R58,CenterCrop+Normalize+ToTensor,True,False,1934.406964508297,316.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,381c5fbac2dfdaf07a9992ade3ea29d7839203c5e003931c5f2fe8f01d74985b,8192,2.7914480149993324,2934.6776139056847,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a260ab4afd97276660e800607177e91da6208e6d88573453aca7a26d794b50e8,8192,4.234889633000421,1934.406964508297,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,716f2ddb0791771281e9d1ff69adc67c326c0aaba6581639463fabd9cae8fe60,8192,4.455564943000354,1838.5996175119267,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R59,Resize256+Crop+Normalize+ToTensor,True,True,2232.6186820757794,412.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1dc160b9d24f417d069d222c2b0ec6376c286e5118d444054a703d94241c5e6d,8192,3.6173847340032808,2264.619497891808,412.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dba3180b78ce1d0089fc7cd73d49ff869c53552c7e0a63d5f4844012dbbbc0b0,8192,3.6692338310022024,2232.6186820757794,412.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,06c7e47391db329a0cd8c087074441ef2ce4d87bddf183f54fff083100a29559,8192,5.619108019996929,1457.8826338356237,412.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R60,Resize224+CropAndPad+Normalize+ToTensor,True,True,2418.8495593517955,390.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d55520adf5a0f492b5006797607f8c314264a48d5196bcfb2bdf7042a2bd8b2a,8192,3.352752695001982,2443.3654209605093,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,52c964e00723e0d2d0a69d3eaa9fffa3a530b2b1d201ed5d336531d4137ab607,8192,3.3867339819989866,2418.8495593517955,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ac20c12dda4962491eb795ef9d255a838a0367849709ed2d0e8624c8f2043980,8192,3.387096055001166,2418.5909897371303,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R61,LetterBox+Normalize+ToTensor,True,False,2677.447463786556,316.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0e40187958247ca15b345383bb8eb07864f4378d519a7d40ab36090c2fb6eb46,8192,3.0645262510006432,2673.170117999515,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ffc41fa8393e084eee333f855847f0a294babae187f16a10a4a8cf6d92b62613,8192,3.007983808998688,2723.4189145210166,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,befb343b45afd765e601fa7dbd531b04f24a04bc1e7242aed9c01d9276051488,8192,3.059630529001879,2677.447463786556,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,True,2482.016060592163,316.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d7fe402d7b3a8ebabc5d0dcf077565ecb8a6dbf5e89504d1bed62038c9a74512,8192,3.3005427040006907,2482.016060592163,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,11ccb279e6f1cdd0c72630b6b4368ab89ca2ed0cd07aca38116ff660d2730e8c,8192,3.120951888999116,2624.8402062446276,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eadb56631816f4bce9323f39fbba271012be3fa0addc9b8b70ccc29741ade997,8192,3.3912467650006874,2415.6307599156203,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,True,2429.6473679364544,390.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9bbc581d09e57335330874358fae4becdbde1505a5387f629d070214423680ef,8192,3.306531606001954,2477.520549064172,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b1eb2a6bdfe1d59fc389fff54741fa0b65a4d4b248d0ab5cc7618bf6a75723a4,8192,3.411835663999227,2401.053510999894,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,19a5a4c269bea6c9c557305f74fa2c2ba8097eeccc697af7d6e226e744f3d6ba,8192,3.371682700999372,2429.6473679364544,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R64,Resize224+Colorize+Normalize+ToTensor,False,True,2403.173206226193,714.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4bd2de780065a566363d3b2c0bfbe454a42ae4484c2913a1988174f92adf4e59,8192,3.4088262879995455,2403.173206226193,714.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dadf89ac06f4f08de38cd5bdfb85b05e1f89c84de66d02899012ad90fd7e3cbc,8192,3.263843493001332,2509.924271052251,714.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,07ff162cd4d77c7d3948faef9f7ac13fda49a2e06c2de1c48108bc9ad9213cd1,8192,3.4705258020003384,2360.449242382322,714.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R66,Resize224+MorphologicalDilation+Normalize+ToTensor,False,True,2024.8916479655957,2900.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""dilation""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,03443747299a7f16a4772287dfb55f6fc360e8e2c14053dbc9d87fa375da3ea3,8192,3.9060389840014977,2097.2652944717406,2900.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,41d4b498d38030e148cc7c9c862261c91225373f2d32c15f8a28f47143ed94a4,8192,5.3400377700018,1534.0715464634698,2900.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,818966eafa1f421fcf0dcf379b9a0eff90f7e7e6eac6bec85cf0138f1c3fef90,8192,4.045648570001504,2024.8916479655957,2900.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R67,Resize224+MorphologicalErosion+Normalize+ToTensor,False,True,2042.2820539345212,2900.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""erosion""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1f021f1394bc22415437527ea3933cdfdb076abc907bb8a5f7610cdc906659f7,8192,3.928603781001584,2085.219191514263,2900.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6bc686bd6bf6bd5f459866e6e0b98185f2058206a50e515829727caaf229296a,8192,4.038056071000028,2028.6989224424622,2900.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a2db59b86f469bbb705e4902ec52de5955f46bc832507218bdae45645bf80a13,8192,4.011199131000467,2042.2820539345212,2900.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,False,1207.8975712109373,316.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,61f7dcabb2b6cfbfb0a097b36ed52d70e3d73cc8269c511532b45e39fb770e43,8192,6.96730076699896,1175.7781490935345,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a8f8a384895f9f35e7b07880a86a581b6d06746e6e7ec6c6d34f194bbbc14425,8192,6.782032015998993,1207.8975712109373,316.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d6adaae1afbf43faa92d865f5d37d908660656042e9c1987f466c3a6836de242,8192,6.327737674000673,1294.617511351519,316.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,True,2208.165458656763,390.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e139606483b9a021ee5404f92ea30163cf91a7917dfedd030bc6db8f6d0266b5,8192,5.327154234000773,1537.7816447878,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,35f80c1de4b5e9771ed06ff1bd0871e3558778093e664276a7b22c3399b03fd9,8192,3.7098669250008243,2208.165458656763,390.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eae3c074c3eff65acd2f1ef0e6bd5a0ed5f7d997c8c8e177c3416523f65c3141,8192,3.5969295039976714,2277.4980690879015,390.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,True,2418.957094618795,676.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0940e31d1e06f2a8a5b0a913138d8c0146baf3791fc37df232f898eaf0cdb1a9,8192,3.311829635000322,2473.5571882758404,676.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5d72e5fcd2a95e610219471107d3ed11f84de997ad7f632e42b1b987bae1c7f0,8192,3.3865834239986725,2418.957094618795,676.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a68a0636f9c084ce5b790a2cbcc5a55eb54f32a22e93b403ff101aebc791800e,8192,3.412230363999697,2400.775775993513,676.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R71,Resize224+Emboss+Normalize+ToTensor,False,True,2392.879331841379,466.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9abc98881e8f7428a500987daf0af0ef3e3a0f2b1f4db46932f2c0cbe37e0c84,8192,3.378193273998477,2424.9648659988698,466.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9c03dced60e7b5f53f2fa3146932705fb446ac26ccbca7515f1f35ed5664018a,8192,3.4345495589986967,2385.174492106698,466.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,894f0cd1479f166ae8f9c082e2b8d9003941ff3bef5baf6b2709d1c74f079046,8192,3.4234906420024345,2392.879331841379,466.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,kornia_gpu,0.9.1,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,True,2506.964509294451,930.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fd326ec1caffdc91a4647358251b8f68cad5ff86f35e070b86779df4da577151,8192,3.2485117700016417,2521.770145840001,930.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,515805bec02c345bcbaa155d88e345b8bb94f037fd0c75077f042edd300d74fe,8192,3.26769683800012,2506.964509294451,930.0,242.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,10ea77f86b0d9a934e8c6e146f04c51e68843093a9426295e445461f97a89e55,8192,3.4686892259996966,2361.699035646244,930.0,242.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R01,Resize224+Normalize+ToTensor,True,True,5077.591055058521,1808.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,991d668befe4e48ff5eef72d4ed898ae491954c20e3c36a74be76db9cdc3975a,8192,1.620584478998353,5054.966344650722,1808.0,1552.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a432a72f58d1d51a2d3ba6d682cc9a4d6c30dddd1232d99d504490a7f48a545d,8192,1.6098747389987693,5088.59465991426,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,45b35194802b20b630883bca68091a68f3bf9efe25884a2ab41ae62ae15356a4,8192,1.613363485001173,5077.591055058521,1808.0,1808.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R02,RandomCrop224+Normalize+ToTensor,True,True,5041.535408268777,1808.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,89cf47deea039abd5e4fdfd38def9f5e6dae1df8bc62fcba7ba8625867e13833,8192,1.6249018080015958,5041.535408268777,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cee2334319fd9c630db3d7e064abd73293956e9963d9eeffb29b134cc2993bfa,8192,1.623167977999401,5046.920658265366,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7dabb917587c747eea66ea061d65679c614db58ee736b7c79e42c903fa6c5ad3,8192,1.6253526889995555,5040.136861029453,1808.0,1808.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R03,RandomResizedCrop+Normalize+ToTensor,True,True,5087.4759317149565,1808.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,149881861e3300cd809dc9458295f7219f2611376175e65e73346a3da6c7f74a,8192,1.6152132660026837,5071.776075906987,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dc00662295b4f0aba1613d73ab530d49788927b8dfcfeadadb210a50a99ee3fa,8192,1.6102287479989172,5087.4759317149565,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e88f591ced0b86f698bf02f4c6cdd8d04f72ee814f50c4c7fc7ad7b19abcb5f8,8192,1.6066263749999052,5098.883055496013,1808.0,1808.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,True,5015.132464300549,1808.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9d80460e056e5594c0d3f351f348bee4684ae9a10838b6a6290bf01dda750835,8192,1.6334563560012612,5015.132464300549,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,63b76ccfd794cb2cda4ad8f6587f8dfade5e456df3851ee5bd2a4547345249a7,8192,1.6379587990013533,5001.346801271545,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e9952d897ed9ddcfd1e105bc616ca52a27682f48d45631b503e21bfec6757fb2,8192,1.6198433509998722,5057.279146741793,1808.0,1808.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,True,5055.184833912818,1808.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9c747334961db9a1d88a2a7ffbf3ac1d3e17fc971496c8073963fa1fe5f642c0,8192,1.6416742549990886,4990.027695844294,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5b46f10f5703143eb432d70ea8563a7312c325b363da0d8b43a7ec04d84fd38d,8192,1.6205144359992119,5055.184833912818,1808.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ec70361f056468d741c60fcb740097a5de79555db9a8055e34e53804d5b191f2,8192,1.6166672930012282,5067.214531687675,1808.0,1808.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R06,Pad+RandomCrop224+Normalize+ToTensor,True,True,5019.183125517831,1872.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,be26ccbdf242a06204fa5c1256a8f5f9ab1083fa909b58bfff6d587a2611a0f7,8192,1.6406551330001093,4993.1273399425945,1872.0,1808.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bd6ece527c15d2eec2fa1f764a2503900b5027aeccb47f2c613f5d701ad020f4,8192,1.631926198999281,5019.8348460999305,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4fa172f62d6c249dbd15f9a7619810e8cdbe8f6513c4665750291c2b811845fd,8192,1.6321380980007234,5019.183125517831,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,True,5032.565543027028,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,69e755bfa8de868720dfdd7804457f026eed248887d8962ab11add0a4b7fb120,8192,1.6421347340001375,4988.628417867272,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,afcd51c0a04cb72ff1effa190ea1c22509b6c402e38030779c5370692e2951aa,8192,1.6269103699996776,5035.311195417375,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1b6ab1df5b63203ac0a7638134fd862ffae5c6f62975f9638181164cb466c35f,8192,1.6277979750011582,5032.565543027028,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R08,RandomCrop224+Affine+Normalize+ToTensor,True,True,5041.087602336153,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8d17c3972fc4de8fc07aa7a06ca5298d7cfdaf6e54697d1470654873394aaad6,8192,1.6393115060018317,4997.219851143317,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,87c3cc12a6f41b980fb69471177df353caf6f760c622937bdb075a12782a6c75,8192,1.625046150002163,5041.087602336153,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8e6dfebdc28dfcf79c7e7a7776c137fcffbf91c8bac970840311dfcad7f7ea06,8192,1.6097641199994541,5088.94433552338,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R11,RandomCrop224+ColorJitter+Normalize+ToTensor,False,True,5037.489396397747,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJitter"",""parameters"":{""brightness"":0.5,""contrast"":1.5,""saturation"":1.5,""hue"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7cec6bdc4d12c67c9d3b66746f3ffd286f9b94e0c0877f20c0229f3bdce7b349,8192,1.64003276099902,4995.02216956317,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1be5fbbcfe0e995880f806bd6d92127285a64e70746d3f62cdee082e90d42734,8192,1.6248650620000262,5041.64942159355,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b8d1a50deeeff106fe1e9d060bd30b68cd567fdcead97aec18c12c33d316f7bf,8192,1.626206897002703,5037.489396397747,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,True,4927.264224146379,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,70e42d834239edf0e6a6ac8081d09e101fe7aa5aa385a4e2fdd826a4f810fe7a,8192,1.6586743370025943,4938.883913043376,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d16afe5f16a465924b331e839d3c0d04a65ec289cb36e4e6416f56e1416d36e1,8192,1.6625858949992107,4927.264224146379,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e85ede5f9ee9ce08cebcabe3e6260c7703cc363f4e82b0373c8c316f9fdff430,8192,1.665673829997104,4918.1297397307635,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,True,5046.278712434963,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,65d223ef7c811842006683dbbc9c733a3384675f413b76e84229f5261b595043,8192,1.6233744640012446,5046.278712434963,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ad2f04b64b43b59be2011404bb3c572f8683ada44034ff1793981b95973e4c66,8192,1.6243685099980212,5043.190599656466,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,644d52fc32132e1bb68ddc95c010f49584a9be7405ff90b1f6453a02a1a258b6,8192,1.62156538400086,5051.9085328449855,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,True,4915.881526021807,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,401df7f94c58fd6461179832b57aae03af86bca17f80c9d0814209e3417da224,8192,1.670479851996788,4903.980128947854,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5e97f10e9b4e2a9d644b115573c440501fcc66ea77a3a1554efa65aed1f68f1d,8192,1.6573916760025895,4942.706131937398,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,efbbf9533026be931f83c3bcca739a5f13e6358b3400321d3bc8088bc107ebc4,8192,1.6664356039982522,4915.881526021807,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,True,4998.928095442222,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,75c72651316e2e4f969978580779c64c2e845de1fb396ad8310808757b0fa4a0,8192,1.6427053840016015,4986.895446853916,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,897b0d10ca56827035f1cdaf6f274c89420804841f451e9344ec62197715459d,8192,1.6387513170011516,4998.928095442222,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cd48c9b9bc974059d2aa35a309f5fcdd84bd3b2261697b8a04195d3122189646,8192,1.6374138770006539,5003.011220966176,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R16,RandomCrop224+GaussianNoise+Normalize+ToTensor,False,True,5024.266914811344,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianNoise"",""parameters"":{""mean"":0,""std"":0.44,""per_channel"":true},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2e5bd2124b380f9fd67498b3a761663138110f9bfd2d20aae92def87b4e714bc,8192,1.6295565130021714,5027.134643466694,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7f3b994ce9f1a6c100e3a093cdbe0a9b424499a8adec4ff411487adfe6209fe9,8192,1.630486623998877,5024.266914811344,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,14be9b906f03a74a77a13d3d142c8cc9d4a537a757666ddec33210c417f88511,8192,1.6409301749990846,4992.2904245481195,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R17,RandomCrop224+Invert+Normalize+ToTensor,True,True,5046.79193019752,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aabb5730a9ff8eb39e516e10945eeee8218c5baeb5b046333dbb0f6ed1e2d925,8192,1.6232093799990253,5046.79193019752,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f6b068e8809fe16f4440fadc7cd75024a59e8cc48bad861e7e32503e674e987b,8192,1.6198430490003375,5057.280089608418,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,de40e8ef16491b46ad6f2f95514c0e76e980a4f4e2c0dd942f10276defddf54a,8192,1.630299489999743,5024.843625511588,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,True,5018.092130259191,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fd712e96a0f21a516c42617e6d8189f329622d1ee3e8c3f6d1af829eca520320,8192,1.6329363849981746,5016.72941779,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,56f4faf0660c15aa66b5520bdf04ae41727d8041dc31180be61eb52a2fe7323f,8192,1.6085755759995664,5092.7044536962485,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d9473f4a097f3dd95d55773db76be65aee6e1db14fbbafd656e8f2be9fe01555,8192,1.6324929449983756,5018.092130259191,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,True,5054.308495430378,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,957a28f21f6464810aa6464f6753cc445a3e810b5c7fb11910137e0819f4ee1e,8192,1.6435703770002874,4984.270898670844,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,949302d4c3db197bf3fb39fb6b279a744be9aacf1ac01443747f2d66edaf496f,8192,1.62079540799823,5054.308495430378,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,27ffc3753b7f9474357c0d4804c4241394750fe947b02e453c669a9e555592f9,8192,1.6118537919974187,5082.346823683322,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,True,5014.055262363842,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0468fbf7d73e03ae0b33c37204f8d64c0fbcb491ad2c2e390edab86a217088ff,8192,1.633807281999907,5014.055262363842,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bb5723e2b3649e854deadcd5a4e7087d62445c4b12e647d5c44c66b216bc8087,8192,1.6259675699984655,5038.230867057042,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,24951da634f1c2a3d8966e9e4712db6ed5c38df0d9d3f39be09c9b0c288b967c,8192,1.640797140000359,4992.695196920083,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R23,RandomCrop224+Erasing+Normalize+ToTensor,False,True,4981.351115413208,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Erasing"",""parameters"":{""scale"":[0.02,0.33],""ratio"":[0.3,3.3],""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f43e081d5002ad1544f7f1c0a28917f653746e27f506b91e49646027ea9e3dc7,8192,1.6445337439981813,4981.351115413208,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1e69ed5a5b7c271669cacf5bdd42c6ac58cd0c18dfb2a13622dd399c49c83397,8192,1.6286560839980666,5029.91397661443,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,54d8c92a1aab2d995b3025c390ec68dc2533b8c52e6a64e186012cbf79e352fd,8192,1.648478602997784,4969.430592003269,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,True,5051.817226835176,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a5fdaec37ef2a99896dc6c6b9c5f85287ae175ebbed4d3cc55f816f6008965b8,8192,1.6215946920019633,5051.817226835176,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4ebb8c27070705e07fbf082ab9142a510222fdece675c15a02d0aa501266ecb6,8192,1.627409192999039,5033.767804213723,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,737adcc9cec103efd59644a12e8a93f2e2718bdfb5382ea7e154af0419f3bc03,8192,1.6206153690000065,5054.869993646202,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,True,5037.436965400232,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,171ce8b263bd3f8432761b79797534fccb83bdb4f8d43ae4a8f18855fbc05abb,8192,1.6188173379996442,5060.484470794444,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,495f68d759cc9ce62e2c9ee0a48980bd5960a94d9d1ed1f59a78df24b2d01cca,8192,1.6262238230010553,5037.436965400232,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9dcb9886ca1ab5149344cb07471e663c3ac50ffdd03f3ca6c0d90ef8998d1690,8192,1.6476792020002904,4971.84160002437,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,True,4221.58908154462,1874.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8142195f9404a277c66b85004bdfc3a8b092fd84abf9a51db189f98dff6f0703,8192,1.941839966999396,4218.679262564869,1874.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,562f93a2566d5635c3ce8cc1bcbff5e668ef8bd2deb91b291c55f52fd38452ee,8192,1.939146445998631,4224.539109412773,1874.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d9e8f62b4d59a5c072e546062d116e8d7ff1da9a289fdf4af85192edebeafc21,8192,1.9405015129996173,4221.58908154462,1874.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R29,RandomCrop224+CLAHE+Normalize+ToTensor,False,True,4874.722642072917,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""CLAHE"",""parameters"":{""clip_limit"":[1,4],""tile_grid_size"":[8,8]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,00c04bb5e1794d6f0ae2f2f40c22950fbbc3a4058016c49aaf0934063c1e5e29,8192,1.680505866999738,4874.722642072917,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,275d57be39b3004dd69fd807d192caad2053983294754b07f9fcf1a51ec32498,8192,1.67815211800189,4881.559849147581,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,69100d4ddf7504ea5591cab517098a1c34bd5914ef137c3b848648175dfe65e5,8192,1.6820277579972753,4870.312015393785,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,True,5029.418651824062,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f8de4b554b036498c335d164d427c92cae63402e9902646a3b50b24d2d6ff9eb,8192,1.6288164830002643,5029.418651824062,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f6f3e01500baea2cc3cb36b3ce8c2450aa6c34180daa9562313090522eabfbb,8192,1.6268702080014918,5035.435500452958,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,415599e1998fb956ae80feffb74d2d7f63cfcc733a558bf75622076041fe27eb,8192,1.6415294789985637,4990.467795313451,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,True,5034.526490135556,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0fc0c898cbecbc03fa1b9f45cfd230c5e1015726aafb9bc9ad3398e8f604b519,8192,1.6234181729996635,5046.142846154832,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7f8e46f467fe204ab5906de1c15407354efcc376b8e0e3cc19ad4857f1dd481b,8192,1.6271639480000886,5034.526490135556,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b964293cc051d61433dd66fa868fcd1db4d4d9be1df224a879ebd6370be7914,8192,1.6321849839987408,5019.038944917974,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R32,RandomCrop224+Blur+Normalize+ToTensor,False,True,5006.3949422869555,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,643eee4d4badb63f57e88895a622e1e6a55692733091587d3e913b27f5f5d039,8192,1.640157348003413,4994.642745692807,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bf8ea9db31c0f55096ca0f33d1ca1da7ffcaaa07057c9ace2444713687baa318,8192,1.6363071820014738,5006.3949422869555,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c23dc5033642559a408ae1b358cd306f2e1624f620fa9316be9dcf7e6667955a,8192,1.6350765899987891,5010.162857267785,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,True,5020.8895359469325,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e585385d2706abaf1e9febd04e382beb8e18d2e249fd09f95ea5f469d1b7280c,8192,1.630770155999926,5023.393376350439,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d98654130d51e5916102973c6f4f1c0c7b80bfc78a7997721a8f26f86dceb75,8192,1.631583395999769,5020.8895359469325,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1354110f1d0443d3dfee1d429621b5313436dcef06ce70a4b3b2b6d39c1f529f,8192,1.6367408969999815,5005.068312898698,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R37,RandomCrop224+Hue+Normalize+ToTensor,False,True,5038.87350668162,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Hue"",""parameters"":{""hue"":20},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,57a14b27c85a7c9bacf2db14798920544dc67492064f9031ba7272f507f52d31,8192,1.6284165370016126,5030.653898347071,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2519d4a7932e801b5196b554d9353d4011bf65adc881c7d1c78d8b20fe01fdb8,8192,1.6156143469997915,5070.516992630456,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5c5c9ee4573875673d049f8ac55fc7920b252f22aa5c46a755bb4c3a07bf1b02,8192,1.6257602000005136,5038.87350668162,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R42,RandomCrop224+SaltAndPepper+Normalize+ToTensor,False,True,5000.38843349494,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""SaltAndPepper"",""parameters"":{""amount"":[0.01,0.06],""salt_vs_pepper"":[0.4,0.6]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9f25a71435781f4a2b3fb55706fd3696180c2daf98d66dcfc751f36f272ef722,8192,1.6425329189987679,4987.419067980424,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ae29b4001146a8f3a6ab788065d49ccac345212e03030a747765d4d337002484,8192,1.6382727279997198,5000.38843349494,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ac36c1f92db26656fdefda17839874f8f845d7dacaf3ddf4cc1e6cc06c914255,8192,1.631049225001334,5022.53388458788,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,True,5073.296466177761,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7f647c8270c9690b0dfa1a53cbeb3b83921f4ab11c611009f5aa9e9e50064224,8192,1.607703362002212,5095.467356489069,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ece40cd0c2ca914ccf1046a48be5d76eb3efe306ef0abc9a908551496dd61b37,8192,1.6147292109999398,5073.296466177761,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7f0886067bfe4b0e51e9e8dc6751da61cb7ec12dd73eceacb2100e77b45378ca,8192,1.6380052789972979,5001.2048831825,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R46,RandomCrop224+Shear+Normalize+ToTensor,True,True,5031.851095331639,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fd19bb6a27a680607042df7762559cfb473e10ccac0755c2e8f8234aa8d61ed5,8192,1.6321098339976743,5019.2700450401635,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7b0efcf96c714d0055ac43b57934e24f6a060b2855cfcc6682755e913211595f,8192,1.6201444780017482,5056.339179147676,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3e963edfaa91cdd93249077cdc1f64cb50cbdef57b3ced9bf9ed5637c6e7ea0e,8192,1.6280290979993879,5031.851095331639,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R49,RandomCrop224+ColorJiggle+Normalize+ToTensor,False,True,4985.791710854907,1872.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ColorJiggle"",""parameters"":{""brightness"":[0.875,1.125],""contrast"":[0.5,1.5],""saturation"":[0.5,1.5],""hue"":[-0.05,0.05]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3b86e065b00d6e9bdd1afecf68ed3fda061c10df290e91f3e5c4d5cc226cf0ab,8192,1.6430690400011372,4985.791710854907,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,af8d3d6a52f9ac862ab4b11532b0e8ec43bf8c87b3de1618da8df5afe60890c8,8192,1.6409355850009888,4992.273965461639,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b61ca0312ed4e2baf616107365c4d97f1a4a55100d09a7a65123d7fe07dfbf2c,8192,1.6644870749987604,4921.636294475943,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,5024.7644244936255,1872.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9dddcf2637776f7b5e2cfcff979d7055ad36b4b86e2eaecedfaabd65468b2752,8192,1.6498842080000031,4965.196927322783,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0ae3c08bf538dd46948d502e66e102f8bb5c8a3c8195a158f54825d61b92957f,8192,1.63032518700129,5024.7644244936255,1872.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4084fac591e776695a13c58d8ae6d88f5dff565d08f9c653db06478f8e41e7a9,8192,1.6263420379982563,5037.070805894512,1872.0,1872.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,4994.664019712646,2000.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,709c8c869edbad83367cb0bc4f503e32db6d71fd6a7ee85b2cce78afe4314c01,8192,1.6385955240002659,4999.403379304405,1936.0,1872.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2d018325c2aa17f5a0344d63780885e9cde7fcbed9f34cc9f72f6080270430d2,8192,1.6435850569978356,4984.2263806921355,2000.0,1936.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4b35ed2396a7efdf4373817e807e7497e618d5c8edbc567822eede2df0f7569d,8192,1.6401503619999858,4994.664019712646,2128.0,2000.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,True,5020.801732571167,2128.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2597d6a95ebe077e5db1b628b2954108bdf4e2a038901915ed38eeb8b7dca626,8192,1.6336944280010357,5014.401628353235,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6b28dbdd2937e7573ccb74edf64e10f86ab50d3af1e55c230c9311c86c91e114,8192,1.6313845080003375,5021.501650791884,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fe7139bcb83f7a32510b339d4fec820f685264c9ed7d815338005070bf1f6386,8192,1.631611928998609,5020.801732571167,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,True,5014.491562312863,2128.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ed9be9438b3fc17dd6860f5b436168cb887b1f8398e74764c9c077a1c10cb414,8192,1.6374980590007908,5002.754021582657,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ecaf5ae9bd633138d32197a28db08aeb9bb81de81efe42b071e1c8ad4a3d6030,8192,1.6290476819995092,5028.704862674774,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,181dcd4da365d422d2685b76184d8553c9c9316e11844d530e49545dd39df100,8192,1.6336651279998478,5014.491562312863,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R58,CenterCrop+Normalize+ToTensor,True,True,5032.805471930007,2128.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b93ddc47f202d21ee91b0c6df01863f02492dc7583c8d87ce7be373b265e2456,8192,1.6277203729987377,5032.805471930007,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a59d95ab77e3569e4ba59ae086b37bff00e4b93c18cd41e1a202c8099d014b16,8192,1.6288541780013475,5029.302260839474,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dcd3b2b328613b90ca1b2f1a9647243c2edf1a0baba1aa3a87f98cbb0de57f83,8192,1.6239748529987992,5044.413086121881,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R59,Resize256+Crop+Normalize+ToTensor,True,True,5055.920829651366,2128.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4ee2941f008a48c38680669d2d6ba6c1ec4f2000d1c090755a9a1657c07396a9,8192,1.6209066310002527,5053.961680041226,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,65a5cf993076d30a0886cfa00b686b31e6fe59507eeebe43edc56b9740f6580f,8192,1.6102634909984772,5087.366164478076,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c31b211e1cd85f96eefaf0bbf9a786168d37c2228fa8ccf72df832ea8d081142,8192,1.6202785360001144,5055.920829651366,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R60,Resize224+CropAndPad+Normalize+ToTensor,True,True,5092.38055741298,2128.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6f4cd1f2dd663df60a19d064b7789fc44154e3d2c5d4cba060bce757a8e322ff,8192,1.6086778880016936,5092.38055741298,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6a35403fe2f6ea497272e9320f152365c715f0155aea84a96cb38dcdab0ebfaf,8192,1.606120002001262,5100.4906170102995,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3ac29da438e1dfcb48dfa2a2dc23e7f9ae4a61b913127bde30da59273aa0fba4,8192,1.621706712001469,5051.468270665072,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R61,LetterBox+Normalize+ToTensor,True,True,5070.16035853478,2128.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,17cb242c8937eced1b6be0157f73f498a18b8e552945b21c5004b673a7bd5d71,8192,1.6157279889994243,5070.16035853478,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2dff212969a526ec492d264f86f50f5bbd833207b7cb34b548f77b7c0105c51d,8192,1.61455171399939,5073.854202977295,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b16bf46ae92b4ca8130c93629a46222e8ed70bf302af8adccf6c0bf0e4b70f32,8192,1.6246208639968245,5042.407235769694,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,True,4992.073830506759,2128.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ea627641c15413b1cb11636c8e995178262a501abc338a1bc644aff960360e38,8192,1.6422668839986727,4988.2269927124835,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7ffbd672ed78fa0333f5f20240bc71a3003e69dd2eea23ee4c2371511acb5a00,8192,1.641001371001039,4992.073830506759,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ca0f039d811c9aa5ad1864882ffefc5a91b9dfe273999b84e0f49f7095f4f1ae,8192,1.6366866559983464,5005.234184550153,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,True,5043.050829549808,2128.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c787167c5f0a962b807f2d65ef9af0cd6ed25d2cc61a89ead65fc8bc7b1e9e4b,8192,1.6259018990022014,5038.434363738269,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7c57e13b3c1e28f217f5dbd7ea29660b7c4042fce970715f2d67b8472d85a19f,8192,1.6244135300003109,5043.050829549808,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,076f5d99a67c76f8cc34a76fe34088f1b674984d92b09632efa55c9fa78ebf1a,8192,1.6216299389998312,5051.707422873902,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R64,Resize224+Colorize+Normalize+ToTensor,False,True,5059.709716511134,2128.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a987f6bbe52aeef5c60332bb5feb4f15dd11bcbad336cccdb0c364a816719b30,8192,1.609889930998179,5088.546640527605,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,30c5e6fdc904e4e079664714b83a249d67505db5a490279d4e42c76821e917e8,8192,1.6229054060022463,5047.737206187273,2128.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b36a43cd03d7c0b6cb433a605d5971ae226441fea3565f82f29488f10a49f76f,8192,1.619065214999864,5059.709716511134,2128.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R66,Resize224+MorphologicalDilation+Normalize+ToTensor,False,True,5047.081974050183,2130.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""dilation""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,48c361331604d2111164c21a17e9afe427fdc1090a4c1ec23b1d580e3f098379,8192,1.623116097998718,5047.081974050183,2130.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e2614f736ade332678e97e1a6877a954022f04bd500cfbaec125b093bad5ce3b,8192,1.6147581079967495,5073.205676708384,2130.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,64957fc1ee4fc5e28a15436a6fa7408d2d272f5b8f470bd609a5a257144373bf,8192,1.6281528239996987,5031.468716723803,2130.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R67,Resize224+MorphologicalErosion+Normalize+ToTensor,False,True,5063.987315433222,2130.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Morphological"",""parameters"":{""size"":3,""operation"":""erosion""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2f1fdd719c41a63667bfa99b498817bd746a068d701edd7c0a4c5b4e72633f52,8192,1.6139459799996985,5075.758483565559,2130.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,69e9bfd11b6abe634b54a002ccc6bc5e1001f4a0dde814811a20efc4d2148fb0,8192,1.6176975749986013,5063.987315433222,2130.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5c16635845ed54597a6d44002923547b8f863ba906f23403337c470cde0cd13b,8192,1.6223437569969974,5049.484712884534,2130.0,2128.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,True,4961.169401896682,2448.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1e94e80700daa11bc4561192c1d47a77d90b50ad273769b0e7e68d8de3a7f64c,8192,1.6512235999980476,4961.169401896682,2256.0,2128.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,99974d3c412a98e90786cc9859782534ba68c64d2fff78b97d063fb343171252,8192,1.6456382670003222,4978.007721546497,2448.0,2256.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6e23c781a5f8f4772f319ed30538a3d55de368633a12e6f88350c6fc3110ba6f,8192,1.6520768179980223,4958.607197168362,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,True,5035.389837860891,2448.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b8e6e42bb51d4e5310437dc3ea540eb9231ef765ada508fd4351baa0c14297aa,8192,1.6267106870000134,5035.929293061768,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3b43ac18e431da941caa9008933f02a19bd1cfa46f50e98bc69c5d69bec3789a,8192,1.6268849610023608,5035.389837860891,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e4eb8387d7227e7a898ddee59b0a4461ede7225cc64b4eac967fae1a43c3216e,8192,1.6400255209991883,4995.044220414942,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,True,5042.119950965013,2448.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,96f2df1e0d8b5c684ca02682df53de02b0e120e66f5d6d673dc1ed9eca4d3e85,8192,1.632680740996875,5017.514933751325,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bd816ec8f91900107463c5c75ddbed878fb0d70b5aeafc51e94f24ee39623332,8192,1.6219388950012217,5050.745145361244,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2c0593af4406717439a55ac7e3bd40e2b259ed3249c64b4b162e1a55f3daa23f,8192,1.6247134299992467,5042.119950965013,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R71,Resize224+Emboss+Normalize+ToTensor,False,True,5042.103264084842,2448.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f106ffd73bf8247e2eaccb693cb49ac7dac86b75e326b0a2dd52d9cf042c902c,8192,1.6206043679994764,5054.904307158234,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f251534613cd894f1ea511f613e37000ce3cf9181095d147d90b06e649007dff,8192,1.6288025169997127,5029.461776059771,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,25087286f47ead05e513f53761b40e0638df0268b2493ccfbe490d89cdd4118b,8192,1.6247188070010452,5042.103264084842,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R72,Resize224+PixelSpread+Normalize+ToTensor,False,True,5053.78042563632,2448.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""PixelSpread"",""parameters"":{""radius"":2},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4f75c54c1e3abb93a7d75e8c94e0e8b6bfbf6b13d3b445cb7ea75bfc29e737a3,8192,1.621394837002299,5052.439919659362,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fb026e7c39f6f7bc54fd68a6057fb4d41304a813baca88ccae93126c5b54ebf9,8192,1.6138910649970057,5075.9311936677705,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a63638e982d2c158ef4de86bc2ac6cc09aa2ebd4dc4eeec694c0618499fd898a,8192,1.6209647649993713,5053.78042563632,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dali_gpu,2.4.0,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,True,5078.0389360241425,2448.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,653b774953787b787f1a120ddec32bca33bcc580d71e326c8a37e2752c6b060d,8192,1.6132211869989987,5078.0389360241425,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,89374e77aeb2d2180758180c4b9e8d27108de56ba87a61a8a3447debd066b283,8192,1.6143922240007669,5074.355462205267,2448.0,2448.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ffc3d599da02a6f403044e53e6e6ae3b9cef4c65d728c87aee6b9f6797de9ca4,8192,1.6117116429995804,5082.795074157154,2448.0,2448.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R01,Resize224+Normalize+ToTensor,True,True,3990.9620571933606,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,20c94fdde79fabdb78136237aa6dde6b474e0c5610d9af810da75542c67cb903,8192,1.4063133859999652,5825.15965612817,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0624c19e49cdfccfd5add702ac48ac6babd3b98f54b7fc29befbb9a1952f6b82,8192,2.0526379059992905,3990.9620571933606,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6deb8c6352fac88689c4eeacf3cea90922f3cbb791fc089aac3e2a44e8a98f08,8192,2.1308587490020727,3844.4594245566445,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R02,RandomCrop224+Normalize+ToTensor,True,True,4437.016853675485,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,17c131ed1bf39f820ac476d8737c51963ceb38c1c782bdf7f0fe20d669a255ef,8192,1.8729066159976355,4373.950057107568,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,36c46448b7083cf994d13642fee67a75064edb2aad3abc8110d7abf3bebc1b44,8192,1.802637283999502,4544.452770789502,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ee35c713842e195e14f9a0edaa21bd3a2687531e547711cda45a49730c63dee4,8192,1.8462855270008731,4437.016853675485,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R03,RandomResizedCrop+Normalize+ToTensor,True,True,3835.7552597313647,330.0,"[{""operation_id"":""RandomResizedCrop"",""parameters"":{""size"":[224,224],""width"":224,""scale"":[0.08,1.0],""ratio"":[0.75,1.3333333333333333],""interpolation"":""bilinear"",""antialias"":false},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,750fd783d53f9b93502de0951b71f459fccc231c3b22a46c213bcfedd5520d85,8192,2.1356941320009355,3835.7552597313647,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,21896a94e9d939c56a4a313e5e3f6e7c23a078634d48e695e41ffce725c2b8f8,8192,2.1214159290029784,3861.5718341711854,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fb3610cd82d18d97987300ed6713e4bc19216e197be7e0564331621a68b4cd2b,8192,2.196288466999249,3729.9289793169055,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R04,RandomCrop224+HorizontalFlip+Normalize+ToTensor,True,True,4186.995144838674,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""HorizontalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bcabc11df6aa0be7af813c1e5f7cbaf3b6487d69c1fd20234cfe720af9cf043a,8192,1.8544137930002762,4417.568522689898,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e76cca161be08e24f7c42948729ddbbfb059bdf05e3a06e7d86c7099ba9dc2c5,8192,2.9997131980017,2730.9277451781763,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5822d37ce6764e7650dbb22a6d4e94f1159d65236e65691581a1280ecbe9f1ad,8192,1.9565343919966836,4186.995144838674,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R05,RandomCrop224+VerticalFlip+Normalize+ToTensor,True,True,4272.016225561688,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""VerticalFlip"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,78b1f96a54308d6f869910744dc7937a851eb4936bd284cebb47c1199fcecff0,8192,1.917595712999173,4272.016225561688,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,adce1ce02f55a76a00874c03824a6efba7b9c80bf5f7746a8716dd69e8559b6e,8192,1.8074137920011708,4532.443005721345,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,394f15dbae6874ff95d8ff4278adae85dbb59bf4d3dfda44a6d6239cbe21e95c,8192,1.9257751270015433,4253.871537304072,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R06,Pad+RandomCrop224+Normalize+ToTensor,True,True,3990.0945940662727,330.0,"[{""operation_id"":""Pad"",""parameters"":{""padding"":10,""fill"":0,""border_mode"":""constant""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3952dc1b722f94493f54b28cb0d86247dd3fc533afb2a1f3ec2c085d449bcdda,8192,2.1332729410023603,3840.108709273192,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,016e2eb7f6ae40d806d993d149e58c0785ce1500113c7d63abd86aa1d81fd594,8192,2.0530841580002743,3990.0945940662727,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,93f5a21e60f5c61b57428d32ddb19a0242913325f8323a306be520985d1ee758,8192,2.037397908999992,4020.814963936449,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R07,RandomCrop224+Rotate+Normalize+ToTensor,True,True,4140.004109898262,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Rotate"",""parameters"":{""angle_range"":[-45,45],""interpolation"":""nearest"",""mode"":""constant"",""fill"":0},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9157db69ae95a68449a4603acba100e40523fe7a465ae40770a43530ff5641e5,8192,1.9670866770029534,4164.534331797368,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b7b668882ad80b0b2ea5e19b2ca6856b56cc1990b956e6920ef19106a5d2fb69,8192,1.9787419969979965,4140.004109898262,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,86d767a43491925baa35b1f50eab52bb3bd48a034123c91af6d063ab59b8dfc9,8192,2.005909351999435,4083.933300293177,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R08,RandomCrop224+Affine+Normalize+ToTensor,True,True,3994.803873941595,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Affine"",""parameters"":{""angle"":25.0,""shift"":[20,20],""scale"":2.0,""shear"":[10.0,15.0],""interpolation"":""bilinear"",""mode"":""constant"",""fill"":0,""reference_size"":512},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7589b82df665b10d7882082a2e943798a9a7a3128388a82624276855da40ce49,8192,2.05066387700208,3994.803873941595,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,79d20fdd2ff4ed1fae31ce5399304391664afe2be585247c9c972e64a63e4d1c,8192,2.0397978279979725,4016.0842842157112,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4fe62ea3212e23c0703f9d35b317ef1e5c1cd806f19dca8b157846ea3d19f1d8,8192,3.3554065780008386,2441.4328963021876,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R12,RandomCrop224+ChannelShuffle+Normalize+ToTensor,True,True,4325.444103800355,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelShuffle"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,221af710d4731e0fe5dd53f198da596de0a400b6b41ee31d873f474b99719295,8192,1.893909574002464,4325.444103800355,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,dece5e947995977e5f3ea63f06aaea21edb677aa4cdb09fc0d0cfb2f753aad60,8192,1.8245078899999498,4489.977842737761,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3a46ce12fff55f587560c29d5980fdb474e709f2380324446a4065e44ca7b5cb,8192,1.987300689001131,4122.1743872677425,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R13,RandomCrop224+Grayscale+Normalize+ToTensor,True,False,2702.5105951644027,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Grayscale"",""parameters"":{""num_output_channels"":3},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a4fec0f20c34a11f4265984abeba5345bd8fb66b985d9e923b4674f07d2d8423,8192,1.8864391409988457,4342.573169714046,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1e3bdcc4aed145f8ae1e5d0ce321e5622a246d77398595a31d2f9bb304c0652d,8192,3.031255460999091,2702.5105951644027,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8a90a3b98c602a0c59659eb991aa4660807e9cd184e4d7d5b2a39510744f461f,8192,3.167360543000541,2586.380643688722,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R14,RandomCrop224+RGBShift+Normalize+ToTensor,False,True,3973.890669020135,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RGBShift"",""parameters"":{""pixel_shift"":100},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3064b11cf2d643d28d26d0912ec44e719168a92f71dabf86a27c281d7acf69a3,8192,2.061455807997845,3973.890669020135,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,176e1965d01619e860327909b8780294a79ada66d8577395b1d5f43572b22aee,8192,1.9264042119975784,4252.482396467216,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,81e3f2fd19a80facffa092a9b9e3573cf4bd28bf40f0e7b57799a3aa6e6a8525,8192,2.096205926998664,3908.0129936133044,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R15,RandomCrop224+GaussianBlur+Normalize+ToTensor,True,True,3749.5076150917193,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""GaussianBlur"",""parameters"":{""sigma"":2.0,""kernel_size"":[5,5]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,139dc6d335eafa767f8c6d05da8987854d9d30dee02ffca2de07185e38b5600e,8192,2.184820205999131,3749.5076150917193,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3c79ee3d7f0ce5ac773aed4187dd20c32adb9132d8508735103585af8a024d16,8192,2.151691599003243,3807.237061201006,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3ffdf4d4e140dfdb17a1fdb7564de3e23312313ac91ff0c8d41879d8a1c95730,8192,2.233140086998901,3668.377119596273,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R17,RandomCrop224+Invert+Normalize+ToTensor,True,True,4186.31834041781,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Invert"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,09ac468bf55d5c32d6b12a819140f1b3488d069326797e4cd05a2bda41d462f3,8192,1.9568507060030242,4186.31834041781,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d715a10f0571fd3f92ac154707196f6a1b3f697f28529a4a67d8ad30c95eacbf,8192,1.8728089340002043,4374.178193662497,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,67129a54768e84803aea3b4c319309ac32fc47370d1273c3afebed8e22901d9e,8192,1.9926951870002085,4111.015098266076,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R18,RandomCrop224+Posterize+Normalize+ToTensor,True,True,4153.053336445999,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Posterize"",""parameters"":{""bits"":4},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b98bec3f6dd3277ca9eb9e10806f86c105ee25c3e260cae86813cbaefbe42a2c,8192,1.9912316539994208,4114.0366483961,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7d24d249484992c679318de86de7a8b1b995ba7c18423163a4cf982c33860500,8192,1.944547449998936,4212.8054010739015,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,804980180de46e30479d60a57e0e04afef1f0aeed7853bd2afffefe376eec902,8192,1.9725246310008515,4153.053336445999,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R19,RandomCrop224+Solarize+Normalize+ToTensor,True,True,4214.434085682038,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Solarize"",""parameters"":{""threshold"":0.5},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,53e23f1cf4e05219be0279198757f78284500e8be79bda7b15736aa8120c802e,8192,3.2111913150001783,2551.078150259492,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,60778b87d65aca7c97ad755c501d68dfa719b81aa9bc2c96de87d1990eb80b13,8192,1.9403846440000052,4221.84334705546,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4e99e25d3313746c72d6209ae255bdb98ae05d91870e09f2f7e1d5d88ad428e8,8192,1.9437959719980427,4214.434085682038,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R21,RandomCrop224+AutoContrast+Normalize+ToTensor,False,True,3883.438701161252,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""AutoContrast"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5aaf8f8d459aa091514de098de84515bee504306c67a5055b3c388b387888502,8192,2.1094706599978963,3883.438701161252,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0b79465019eb26f063b9ca845c8e3a34e9250a8ff0299079c876179921355788,8192,2.0937269249989185,3912.6401357255468,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,01b9a5d553cf7805734280d6cd3c60878966de42acfcca5d5e76f6326273e751,8192,2.1335925620005582,3839.533445091686,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R22,RandomCrop224+Equalize+Normalize+ToTensor,True,True,3917.3669112653456,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Equalize"",""parameters"":{""mode"":""pil""},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4dd16af227d854bd77c18e6890bc3c695ab2e247e7c4a8ed6efcd6255a19f0c7,8192,2.091200590999506,3917.3669112653456,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1f5dd85110ce266a8d9e3b6178cb80ca46c5d7625816b6993dcb45a1b1d5ba02,8192,2.0235017419981887,4048.427451270923,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1af798292297fcb55bd1f500de18343c376fed862c4e79097c17601d04a9e670,8192,2.1601942570014216,3792.251541012503,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R24,RandomCrop224+JpegCompression+Normalize+ToTensor,True,False,3559.7654772822425,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""JpegCompression"",""parameters"":{""quality"":50},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,421d92ea1d3496d269a076270d179470a4c0142dd3af90ba42faa33ad80ff0e9,8192,2.3012751969981764,3559.7654772822425,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f323d730e3bdd4a5a0234d7b8314f22862be10a4dd0a9d0bb645c2b3e4130551,8192,2.2753876759998093,3600.2656102988785,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,370f53bda305beb6d975473692d7790e19ad6201ad005b64dc8789405f8cbceb,8192,2.314750080000522,3539.042970893062,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R25,RandomCrop224+RandomGamma+Normalize+ToTensor,True,True,4075.2300014210573,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomGamma"",""parameters"":{""gamma"":120},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b86d8acf5d49d0affb00bf26b33f8dc2a6cec6aabba23786cb1dbef6cd770b90,8192,1.9909044439991703,4114.712800351464,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d8f2d666e8f7e30f476fe75cdaca07642e8ca1d1c91432d746493b8a85c5491,8192,2.0101932890029275,4075.2300014210573,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,556ad909a6524f98132a4483b45fafb20dc780f1e8232dda15974c503b7526d2,8192,2.017091629000788,4061.2929438699284,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R27,RandomCrop224+MedianBlur+Normalize+ToTensor,False,True,3920.0736508699606,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""MedianBlur"",""parameters"":{""blur_limit"":5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bdf2f13b54808811551d90127ca27e1b75d32c4ba4cb8a650805450af56c8794,8192,2.0897566550011106,3920.0736508699606,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,68460186618493a181c9eb48a4b9ab8d60dc36c4666bcb63bb7676f53de92305,8192,2.0407192150014453,4014.2710176785386,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9da9d16536465215ca3e095e42581a54c5ea7ac1125518e9d7e6c70d570bb12a,8192,2.148839429999498,3812.290432515897,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R30,RandomCrop224+Brightness+Normalize+ToTensor,True,False,3847.61502651677,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Brightness"",""parameters"":{""brightness_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,acb25292f9297bed280cf99f634b30f5e9db2d6fbcff572e9030649ff7b97b41,8192,3.3780251759999373,2425.085537610023,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f5f8e1f73308f16105ab3d7ef0f95332f65096830487a1a20fb27ad7c3873f51,8192,2.1291111360005743,3847.61502651677,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,adf93a565211e823b1a019d01e705a6ccd90fe3b73fc3a6081d28db43698b846,8192,2.088082554000721,3923.216533898196,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R31,RandomCrop224+Contrast+Normalize+ToTensor,True,False,3707.021159483467,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Contrast"",""parameters"":{""contrast_limit"":[0.2,0.2]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0bdcf707e7a8ae436637bf98193677b5787d6edbda71d1e760bbf19960d2797b,8192,2.209860598999512,3707.021159483467,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,10f90321d4eb826aabd2d8203201778b2becfb91afeb1cb509fb0a48313212a0,8192,2.123071998998057,3858.5596738434006,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,0265d051b9628476a7b8e494686ea6b9b425ec891c4b5f231c82ce1f35a547ed,8192,3.4644626200024504,2364.5802822933056,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R32,RandomCrop224+Blur+Normalize+ToTensor,False,True,4244.101145599499,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Blur"",""parameters"":{""kernel_size"":5,""border_mode"":""reflect""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,591f9be3b005b1bcd27f38bc2c201f25ba3df1fa94fa855281383f7f8c79d7b0,8192,1.9302084750015638,4244.101145599499,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7799d0ba91f93515c61984aa883e1ade9496dea4972c286b1f6fb47f317a9eea,8192,1.9237201630021445,4258.415624866987,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e474d1f09298b07c54e72f45e30ca228d2bc87bd845921c064f19251fdf0bd45,8192,2.026573233997624,4042.291619454797,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R33,RandomCrop224+ChannelDropout+Normalize+ToTensor,False,True,4264.5560068484065,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""ChannelDropout"",""parameters"":{},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3101a71e46d522ce0bfb5097620e9dddb79e998cecdd447da06bc93092ac4d8b,8192,1.948436173999653,4204.3974081962715,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b4536b83dfc428e37eb40c6d405bdda616b04dfdc89f2d79ae7d22582c548aa7,8192,1.8055753560001904,4537.0579371150525,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cce5b9cc4d3d18e1fffc9b1d8ed7b154928edd55c450095e3f0aa41c429de7bb,8192,1.9209502670018992,4264.5560068484065,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R43,RandomCrop224+Saturation+Normalize+ToTensor,False,True,3905.5910682046106,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Saturation"",""parameters"":{""saturation_factor"":0.5},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,13ec44f9aba92b0b3a5ce7ce2cb9a732c755c3f27b61a31fd59b198600b6c8cb,8192,2.0975058209987765,3905.5910682046106,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,767d7f2faf720db6b5d2464261830123d4443c292b935347477ac4fe6335a364,8192,2.0550292410007387,3986.317973758241,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8f17fce87fe00bdf4c87c0fc8a792bdefd5461ac9240981d0c3d7360f7b9790b,8192,2.221095830002014,3688.26949713042,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R46,RandomCrop224+Shear+Normalize+ToTensor,True,True,3712.5551004866334,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Shear"",""parameters"":{""shear"":10},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,236e4e1c7136483d65fee68b74a9f0d8486a48cd2680c908581b10af6195721c,8192,2.206566576998739,3712.5551004866334,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b2a67bf0fa9b87a61be84bfa487d478d94a3ec339d7cee439f5195934fff68b3,8192,3.313340098000481,2472.4295598099543,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7d1bec3c6600549141023127835dc9461f8770c1e57521271a2b3ad7e9087bb5,8192,2.1493428089997906,3811.397588927285,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R50,LongestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,2964.9714662503716,330.0,"[{""operation_id"":""LongestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,f88525d8b731f63f187d6b623f318c3bee17060e29486593f990f218a983d0e9,8192,2.762927094998304,2964.9714662503716,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,023d917ad54932989a602c74eb116c0d5aa818505421632add44dfdb22e05b68,8192,2.7642504469986307,2963.5520214511366,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2d518a4abedc1965e1330ce4a475279d70b56a83a79766a17ed1ae73ab8c3537,8192,2.7153664880024735,3016.903992958367,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R51,SmallestMaxSize+RandomCrop224+Normalize+ToTensor,True,True,2388.3582420965845,330.0,"[{""operation_id"":""SmallestMaxSize"",""parameters"":{""max_size"":512,""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3a3d712f62e1806acc39841186631850392aa3e6975ffb28e921b2f42210fe84,8192,3.407166139000765,2404.3441575181023,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8b611ac8272a6ee689a1a8d8d91fd7a5159c7d93cf4d4f88015ddb1f8bb5f772,8192,3.4299712059982994,2388.3582420965845,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,db62616dc6682b450bff89e797dd7ec6da40b3c5dc110989a89e40020c30ae04,8192,3.4995324420015095,2340.884142601261,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R52,RandomCrop224+Transpose+Normalize+ToTensor,True,True,4321.546501119641,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Transpose"",""parameters"":{},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9a862b71f0ec20c94f82a0483e34e29e012b0476ea96b76c279d093ca11c7b0a,8192,1.895617690999643,4321.546501119641,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,cc7296ec1735455838404f3845d131dd51c8dfc9b57ff29029e334c099126010,8192,1.8283317490022455,4480.587291923649,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2645d6f06bd7fab03e9b2b8490796d4db9d46e5898335cacb01d8392a05aceaa,8192,1.9142865409994556,4279.401136949397,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R53,RandomCrop224+RandomRotate90+Normalize+ToTensor,True,True,4164.898059384941,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomRotate90"",""parameters"":{""times"":[0,3]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,22d19bc25dfdab6811ecf27d2f4bf9408c6fe058e2eed5f257405f6be2b781ae,8192,1.865413603001798,4391.519385737053,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ed6583d0b5e915816b80e9e23dbd4754b9ae0f4d72e25a0122842c8ba758e4bd,8192,3.004087868001079,2726.9508616107687,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,10511b3151ad41b0afe326335a007c98226e06d9175a9559276f771678fc0603,8192,1.9669148879984277,4164.898059384941,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R55,RandomCrop224+EnhanceEdge+Normalize+ToTensor,False,True,4067.930597498339,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceEdge"",""parameters"":{""mode"":""edge"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4d7048dda356575470f2660a259703777910388c7d55917a4ae048d4dbe9a194,8192,1.9731435809990217,4151.750576535495,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,7d6cf54a7d595e07f30d63e3b39eb3a87ac7441afef0898d26955c9032fbf0b7,8192,2.013800335000269,4067.930597498339,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,605bba789f383fd944173b024e4d6edd823a82801f7697b6076aeca0518ad6a5,8192,2.1183327969993115,3867.192167162893,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R56,RandomCrop224+EnhanceDetail+Normalize+ToTensor,False,True,3998.180177920497,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""EnhanceDetail"",""parameters"":{""mode"":""detail"",""alpha_range"":[0.5,1.0]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,2636cc9320ad31dcbfdd9d6547b3f24c2bd36df5319879c6c33adf75b61e1c3f,8192,3.2493207010011247,2521.1423413749285,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c5d2312cbf9e0b3379994b0eccfa1097e01cf7fd6bbe6a2c58ebcb499aef6ce8,8192,1.9793129509998835,4138.809881409442,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e05561a0b8cd1eb1b1473c9ef87fe48a8686acc1c378df6f6d0c23e5525c4d29,8192,2.0489321730019583,3998.180177920497,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R57,RandomCrop224+UnsharpMask+Normalize+ToTensor,False,True,3511.3358462834344,330.0,"[{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""UnsharpMask"",""parameters"":{""blur_limit"":[3,7],""sigma_limit"":0.0,""alpha"":[0.2,0.5],""threshold"":10},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1f476e2af6dbd8d8a3dfcba06825e1b2eda1440b9f6b136538c75b08ac64881e,8192,2.338334403000772,3503.3483617600846,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,057f26f7b5d14d87c8cf7058b700e883c626190f7e76ccb14a8b601e8d5bf1e8,8192,2.3330152279995673,3511.3358462834344,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a63faeb4fa131420a55cf3ed717fd65633bfdf8999ab3576dd894e0cf9da61d8,8192,2.3004435379989445,3561.0524078003946,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R58,CenterCrop+Normalize+ToTensor,True,True,4395.3861569315395,330.0,"[{""operation_id"":""CenterCrop"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,bf9b95f5be089516421f009d13e5c126e82ba30b4519dcf1e1bc25a006e41ddc,8192,1.8637725349981338,4395.3861569315395,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5025dc439321bceb7e75ab6591f684a00560d74dc7d18255ea19eec5206d169a,8192,1.8177206719992682,4506.743047043533,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,757b3a8902f92062d67310893f4862d5df68121f1b86b33b3061ae1261ed8729,8192,1.8978657650004607,4316.427510877204,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R59,Resize256+Crop+Normalize+ToTensor,True,True,3813.793811390966,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":256,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Crop"",""parameters"":{""top"":9,""left"":16,""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,fecfb0753650072af1579e43ccf31fd7a5f4cc2af9c5c4177e3fdbb4ecba6a97,8192,2.1479923680017237,3813.793811390966,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,a9df8b56a701fa8a37a032d194a7ec965145c7199e7ab08eb8850529b985a827,8192,2.0900128800021776,3919.593069680731,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8633b6bc9ec440c6bcc963cb2fecd8dfce55b9a39d77f1e6a6378ba1e475cfad,8192,2.21915998500117,3691.486893855326,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R60,Resize224+CropAndPad+Normalize+ToTensor,True,True,3948.8344278676336,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CropAndPad"",""parameters"":{""sides"":[-8,12,8,-12]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,24538b653d05fde0f545f7e5d25fda960606b5642f417217c1b4e2148cb04955,8192,2.0745362079978804,3948.8344278676336,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9e43fd0bfb04606257186563b1999ca3bdae3193b0a4bdd391e1a3847dc7b203,8192,1.9892937580007128,4118.044389901043,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,62d35ba097ff0ae213ab0e2662eb2d5844c28561e52dded775f3ea4171cd77b0,8192,2.1757995980005944,3765.0526305491862,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R61,LetterBox+Normalize+ToTensor,True,True,3909.9758996695737,330.0,"[{""operation_id"":""LetterBox"",""parameters"":{""height"":224,""width"":224},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,873bbb19ce63a4d8ba5a8469414184256df9f0ee824a4e3ae14cb513b965e216,8192,2.053671008998208,3988.954396350028,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,b39607a71abfc6b4b4d6d9b46823fe97b6c836788df373e89d9f57d219a590d7,8192,2.0951535790009075,3909.9758996695737,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d79624e642f0e29f89f61ac6bdf8b42a4206df9395127973a4308dd809973305,8192,2.1753809219990217,3765.777256367648,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R62,PadIfNeeded+RandomCrop224+Normalize+ToTensor,True,True,4439.074464846705,330.0,"[{""operation_id"":""PadIfNeeded"",""parameters"":{""min_height"":256,""min_width"":256},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5d98a0c5c3afb077edae7f5463a76d2a307daf44025833051918c824bb8fe522,8192,1.8454297320022306,4439.074464846705,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,9b3144155967329abbdd1ec6eecc170ff8ce444799a4e0ffde2ae5426e7576e3,8192,1.792470513999433,4570.228595683661,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,1594f7ec84656a8f0292cf37b2d1fc77639f4a45c0d53ce3cddcd6673fa966ca,8192,2.0176637090007716,4060.141421712446,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R63,Resize224+ChannelSwap+Normalize+ToTensor,True,True,3909.9748825938805,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ChannelSwap"",""parameters"":{""channel_order"":[2,1,0]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d00f54c451854a9d7bf730ab1124f887819b396c1bc661ea2c9dff97ffbeb587,8192,2.0977496320010687,3905.1371407871743,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,157e50936ff117eaeb276461750e2fbda0c6d0b61916d17910f5b2f953c09360,8192,2.0951541239992366,3909.9748825938805,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,e9687302b28a8fa128667edf1bf406f0b5bad748d7f7ba5139dafdbf1b2aa115,8192,2.0813707240013173,3935.867794013814,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R64,Resize224+Colorize+Normalize+ToTensor,False,True,3576.1119176077564,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Colorize"",""parameters"":{""black"":[8,24,64],""white"":[255,238,192]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,3ee96a6ac7615887fcba934e882e72f14cf8eaa012c07ce1bf4f670996ce7d3b,8192,2.290756046997558,3576.1119176077564,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,d5237d6894e48e2615e1e8f3d128d5f391e8671737bd5842a67ec2280d0cb6e9,8192,2.2692631779973453,3609.982341153373,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4eebb32192b6ff19084b522cc395132dcccf056e90496513bdc40c84efe56027,8192,2.40250700300021,3409.771538551176,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R65,Resize224+Dithering+Normalize+ToTensor,False,True,3590.9219363069833,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Dithering"",""parameters"":{""method"":""floyd_steinberg"",""levels"":2},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ce65b296f73d71f1c88824ab09659003a05ab051392f1bf273595b49cd0c6392,8192,2.2813082950015087,3590.9219363069833,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,8d7acb2812bdb59e556854f24b653be9cf9ec0a4b37c9b930b349cce55d089e2,8192,2.2338533350011858,3667.2058418712845,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,c9b18d37734be0bb539a1d6ee9c3b6889fa8a442482531a25167dd1fa8f3faab,8192,2.3082521470023494,3549.0056884117616,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R68,RandomScale+RandomCrop224+Normalize+ToTensor,True,True,2792.207250465714,330.0,"[{""operation_id"":""RandomScale"",""parameters"":{""scale"":[0.75,1.25],""interpolation"":""bilinear""},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""RandomCrop224"",""parameters"":{""height"":224,""width"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,856b1fbcb821cd54587bad8f4705b834ed784d58e3920accc6e1e8c69874246c,8192,3.0088721720021567,2722.614830974657,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,93e1fe365b4214d656558a318f4e16d3c71565bbafd0bf8816619604e5627304,8192,2.9203034229976765,2805.187959404216,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,4965798732cc188355208cce0f8028d97e92d94ab97c44f87c86ec40207d4363,8192,2.9338796389965864,2792.207250465714,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R69,Resize224+RandomSizedCrop+Normalize+ToTensor,True,True,3607.876655542226,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""RandomSizedCrop"",""parameters"":{""crop_size"":160,""input_size"":224,""size"":[224,224]},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,59d42f2d7da6ec190bc1d2932bf23d38b12c8caf6fc1709833470d50d340dfae,8192,2.26116862300114,3622.90539355139,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5ec585ad62688487b6b5e00e7fb3171ad030543f746cc32e17b0f27e03934dc0,8192,2.2766697600018233,3598.2381564173097,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,5739e4aa395ef13868f82730a7b58ac444e2d164a290c24138eba806b2fac098,8192,2.270587600996805,3607.876655542226,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R70,Resize224+CoarseDropout+Normalize+ToTensor,True,True,3837.8389260920826,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""CoarseDropout"",""parameters"":{""hole_size"":32,""input_size"":224},""stochastic"":true,""randomness_scope"":""per-image""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,96753dd7e155dbdaab24044850451abc1d0464d4a775627eb6c64d4f6c6bd361,8192,2.1345346060006705,3837.8389260920826,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6bb7b052c2bf7beb021e299d1e3933b8780a11bcfbda2e3f076e36eddb4fbae2,8192,2.0410431860000244,4013.6338398867674,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,703e25adb97e292d2422008bb1d01907418bc2f78e2ecf7c300599c95a8241bb,8192,2.9475395499976003,2779.2672027103654,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R71,Resize224+Emboss+Normalize+ToTensor,False,True,3731.3299368623034,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Emboss"",""parameters"":{""alpha"":0.5,""strength"":1.0},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,17514ca92627708182184da6fb7fcc4e0a1580c145e6d67811116e782600e23c,8192,2.195463853000547,3731.3299368623034,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,6f63848553bb5a51547e8aa30df7933db9c7c12cd078abce260285c5a365b48e,8192,2.206127123998158,3713.294628803467,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,aa55747574d4c5f49a70c4ccb3201d75a06f8b12421a4905e917b2d6003752c3,8192,2.165132314999937,3783.6024815879387,330.0,216.0,50
1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,pillow_allsimd_cpu,13.0.0.post4,R73,Resize224+ShiftScaleRotate+Normalize+ToTensor,True,True,3505.639222735988,330.0,"[{""operation_id"":""Resize"",""parameters"":{""target_size"":224,""interpolation"":""bilinear"",""antialias"":false},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ShiftScaleRotate"",""parameters"":{""input_size"":224,""angle"":12,""scale"":1.125,""shift"":[14,-7]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""Normalize"",""parameters"":{""mean"":[0.485,0.456,0.406],""std"":[0.229,0.224,0.225]},""stochastic"":false,""randomness_scope"":""deterministic""},{""operation_id"":""ToTensor"",""parameters"":{""layout"":""CHW"",""dtype"":""float16""},""stochastic"":false,""randomness_scope"":""deterministic""}]",1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,98ebf5c82f30a099c1f846334f5fb43521c03ee46671f562f0bfaedc401173d7,8192,2.313701257997309,3540.6472515344626,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,ee50688fac11c34ad29e6ceb070a0795420f51016f73c67c2b01e0645ee47526,8192,2.3368063509988133,3505.639222735988,330.0,216.0,50,1e7c6db29a2cc0da95eee8f9fce0806f5eb4c5e0c541e1defc784f2f56864d68,eb8e2b1dd06b24a1d97ac7bb8add6b8abb988a77051907559f54e287f628ee95,8192,2.369780749999336,3456.859880392857,330.0,216.0,50

